Rotating metrics and new multipole moments from scattering amplitudes in arbitrary dimensions

We compute the vacuum metric generated by a generic rotating object in arbitrary dimensions up to third post-Minkowskian order by computing the classical contribution of scattering amplitudes describing the graviton emission by massive spin-1 particles up to two loops. The solution depends on the mass, angular momenta, and on up to two parameters related to generic quadrupole moments. In $D=4$ spacetime dimensions, we recover the vacuum Hartle-Thorne solution describing a generic spinning object to second order in the angular momentum, of which the Kerr metric is a particular case obtained for a specific mass quadrupole moment dictated by the uniqueness theorem. At the level of the effective action, the case of minimal couplings corresponds to the Kerr black hole, while any other mass quadrupole moment requires non-minimal couplings. In $D>4$, the absence of black-hole uniqueness theorems implies that there are multiple spinning black hole solutions with different topology. Using scattering amplitudes, we find a generic solution depending on the mass, angular momenta, the mass quadrupole moment, and a new stress quadrupole moment which does not exist in $D=4$. As special cases, we recover the Myers-Perry and the single-angular-momentum black ring solutions, to third and first post-Minkowksian order, respectively. Interestingly, at variance with the four dimensional case, none of these solutions corresponds to the minimal coupling in the effective action. This shows that, from the point of view of scattering amplitudes, black holes are the "simplest" General Relativity vacuum solutions only in $D=4$.

==> anc/BlackRing.m <==
{{Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 0, 0, 
    0] -> 1, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 0, 0, 
    2] -> 0, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)", 
    0, 0, 0] -> 1, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)", 
    0, 0, 2] -> 0, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 0, 0, 
    4] -> 0, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)", 
    0, 0, 4] -> 0, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 0, 2, 
    4] -> 0, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 0, 2, 
    2] -> (3*\[Lambda])/(1 + \[Lambda]), 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 0, 2, 
    0] -> (-3*\[Lambda])/(4*(1 + \[Lambda])), 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)", 
    0, 2, 4] -> 0, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)", 
    0, 2, 2] -> (-3*\[Lambda])/(2*(1 + \[Lambda])), 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)", 
    0, 2, 0] -> (3*\[Lambda])/(2*(1 + \[Lambda])), 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)", 
    1, 0, 4] -> 
   -Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 0, 
     4], 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)", 
    1, 0, 2] -> (4*(-3 + \[Lambda]^(-1)))/9 - 
    Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 0, 
     2], 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)", 
    1, 0, 0] -> 2/(9*\[Lambda]) - Subscript[
     "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 0, 0], 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 0, 
    4] -> 0, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 0, 
    2] -> (8*(-2 + \[Lambda]^(-1)))/9, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 0, 
    0] -> (-98 + 118*\[Lambda] - 105*(1 + \[Lambda])*
      Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 
       2, 2] + 105*(1 + \[Lambda])*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)"\
, 1, 2, 0])/(630*\[Lambda]), 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)", 
    1, 2, 4] -> (-84 + 180*\[Lambda] - 35*(1 + \[Lambda])*
      Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 
       2, 4])/(35*(1 + \[Lambda])), 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
    4] -> (24*(-7 + 11*\[Lambda]))/(35*(1 + \[Lambda])), 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)", 
    1, 2, 2] -> (3*(-49 + 29*\[Lambda]))/(70*(1 + \[Lambda])) - 
    (3*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 
       2, 2])/4 - 
    Subscript[
      "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)", 
      1, 2, 0]/4, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)", 
    1, 2, 0] -> (-14 + 54*\[Lambda] + 35*(1 + \[Lambda])*
      Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 
       2, 2])/(35*(1 + \[Lambda]))}, 
 {Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
    2] -> (8*C2)/3 + (7 - 22*\[Lambda])/(7 + 7*\[Lambda]), 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
    0] -> 4*C1 - (8*C2)/3 + (4 - 7*\[Lambda])/(5 + 5*\[Lambda])}, 
 {{-1 + (8*G*M)/(3*Pi*R^2) - (12*a^2*G*M*\[Lambda]*Cos[2*\[CapitalTheta]])/
     (Pi*R^4*(1 + \[Lambda])), 0, 0, (-4*a*G*M*Sin[\[CapitalTheta]]^2)/
    (Pi*R^2), 0}, {0, 1 + (4*G*M)/(3*Pi*R^2) - 
    (3*a^2*G*M*(-112 + 306*\[Lambda] - 210*Cos[2*\[CapitalTheta]] + 
       470*\[Lambda]*Cos[2*\[CapitalTheta]] + 140*(1 + \[Lambda])*
        Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
         1, 2, 0] + 35*(1 + \[Lambda])*(1 + 3*Cos[2*\[CapitalTheta]])*
        Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
         1, 2, 2]))/(70*Pi*R^4*(1 + \[Lambda])), 
   (3*a^2*G*M*Cos[\[CapitalTheta]]*Sin[\[CapitalTheta]]*
     (-14 + 22*\[Lambda] + 7*(1 + \[Lambda])*
       Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 
        2, 2]))/(7*Pi*R^3*(1 + \[Lambda])), 0, 0}, 
  {0, (3*a^2*G*M*Cos[\[CapitalTheta]]*Sin[\[CapitalTheta]]*
     (-14 + 22*\[Lambda] + 7*(1 + \[Lambda])*
       Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 
        2, 2]))/(7*Pi*R^3*(1 + \[Lambda])), (4*G*M)/(3*Pi) + R^2 - 
    (a^2*G*M*(6*(42 - 51*\[Lambda] + 5*(-7 + 25*\[Lambda])*
          Cos[2*\[CapitalTheta]]) - 140*(1 + \[Lambda])*
        Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
         1, 2, 0] + 35*(1 + \[Lambda])*(-1 + 3*Cos[2*\[CapitalTheta]])*
        Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
         1, 2, 2]))/(70*Pi*R^2*(1 + \[Lambda])), 0, 0}, 
  {(-4*a*G*M*Sin[\[CapitalTheta]]^2)/(Pi*R^2), 0, 0, 
   (Sin[\[CapitalTheta]]^2*((140*G*M)/Pi + 105*R^2 - 
      (3*a^2*G*M*(12*(-7 + \[Lambda]) + 105*(1 + 2*\[Lambda])*
          Cos[2*\[CapitalTheta]] - 70*(1 + \[Lambda])*
          Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
           1, 2, 0] + 35*(1 + \[Lambda])*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
           2]))/(Pi*R^2*(1 + \[Lambda]))))/105, 0}, 
  {0, 0, 0, 0, (Cos[\[CapitalTheta]]^2*((140*G*M)/Pi + 105*R^2 - 
      (3*a^2*G*M*(126 - 318*\[Lambda] + 105*(-1 + 2*\[Lambda])*
          Cos[2*\[CapitalTheta]] - 70*(1 + \[Lambda])*
          Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
           1, 2, 0] - 70*(1 + \[Lambda])*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
           2]))/(Pi*R^2*(1 + \[Lambda]))))/105}}}


==> anc/HartleThorne.m <==
{{Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 0, 0, 
    0] -> 1, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 0, 2, 
    2] -> 0, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 0, 2, 
    0] -> 0, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)", 
    0, 2, 2] -> 0, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)", 
    0, 2, 0] -> 0, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 0, 
    0] -> 1, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)", 
    1, 2, 2] -> 
   -Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
     2], 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)", 
    1, 2, 0] -> Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 2], 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
    0] -> 0, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)", 
    2, 2, 2] -> -4/3 + \[Zeta]/3, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)", 
    2, 2, 0] -> 4/3 - \[Zeta]/3, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 
    2] -> 7/3, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 
    0] -> -1/3, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)", 
    3, 2, 2] -> 64/9 - Subscript[
     "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 2] + 
    (2*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 3, 
       2, 2])/3, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 3, 2, 
    0] -> 
   2/3 + (3*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \
\((R)\)]\)", 1, 2, 0])/5, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta])\)]\)", 
    3, 2, 0] -> -64/9 + Subscript[
     "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 2] - 
    (2*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 3, 
       2, 2])/3}, 
 {Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
    2] -> (4*C2)/3 + (4*H2)/3 - (4*\[Zeta])/3, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
    0] -> 2*C1 - (4*C2)/3 - H2/3 + \[Zeta]/3, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 3, 2, 
    2] -> -20/3 + 12*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \
\(2\)], \(free\)]\)" + (4*C2)/5 + (4*H2)/5 - (4*\[Zeta])/5, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 3, 0, 
    0] -> -2*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"}, 
 {{(14*R^5 - 7*G*M*R^2*(4*R^2 - a^2*\[Zeta]*(1 + 3*Cos[2*\[CapitalTheta]])) - 
     G^3*M^3*(28*R^2 - a^2*(41 + 22*\[Zeta] + 39*Cos[2*\[CapitalTheta]] + 
         66*\[Zeta]*Cos[2*\[CapitalTheta]] - 
         56*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \
\((R)\)]\)", 1, 2, 0] - 14*(1 + 3*Cos[2*\[CapitalTheta]])*
          Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
           1, 2, 2])) + 7*G^2*M^2*R*(4*R^2 - 
       a^2*(2*(1 + \[Zeta] + (1 + 3*\[Zeta])*Cos[2*\[CapitalTheta]]) - 
         4*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
           0] - (1 + 3*Cos[2*\[CapitalTheta]])*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
           2])))/(14*R^5), 0, 0, (2*a*G*M*(G^2*M^2 - G*M*R + R^2)*
     Sin[\[CapitalTheta]]^2)/R^3}, 
  {0, 
   -1 + 
    (G*M*(-4*R^2 + 
       a^2*(8*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
           0] + (1 + 3*Cos[2*\[CapitalTheta]])*(\[Zeta] + 
           2*Subscript[
             "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
             2]))))/(2*R^3) + 
    (G^2*M^2*(-4*R^2 + 
       a^2*(20*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
           0] + (1 + 3*Cos[2*\[CapitalTheta]])*(-1 + 2*\[Zeta] + 
           5*Subscript[
             "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
             2]))))/(2*R^4) + 
    (G^3*M^3*(420*R^2*(-1 + 2*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 3, 0, 
           0]) + a^2*(3528*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
           0] + 5*(557 + 66*\[Zeta] + 1587*Cos[2*\[CapitalTheta]] + 
           198*\[Zeta]*Cos[2*\[CapitalTheta]] + 
           126*(1 + 3*Cos[2*\[CapitalTheta]])*Subscript[
             "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
             2] + 84*(1 + 3*Cos[2*\[CapitalTheta]])*Subscript[
             "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 3, 2, 
             2]))))/(210*R^5), (a^2*G*M*Sin[2*\[CapitalTheta]]*
     (-9*(4*G^2*M^2 + 2*G*M*R + R^2)*Subscript[
        "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 2] + 
      2*G*M*(3*R*(-1 + 2*\[Zeta]) + 2*G*M*(77 + 6*\[Zeta]) + 
        24*G*M*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 3, 2, 
          2])))/(12*R^4), 0}, 
  {0, (a^2*G*M*Sin[2*\[CapitalTheta]]*(-9*(4*G^2*M^2 + 2*G*M*R + R^2)*
       Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 
        2, 2] + 2*G*M*(3*R*(-1 + 2*\[Zeta]) + 2*G*M*(77 + 6*\[Zeta]) + 
        24*G*M*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 3, 2, 
          2])))/(12*R^4), 
   -(420*R^5 + 105*G^2*M^2*R*(4*R^2 + a^2*(3 - 3*\[Zeta] + 
          Cos[2*\[CapitalTheta]] - 5*\[Zeta]*Cos[2*\[CapitalTheta]] + 
          8*Subscript[
            "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
            0] + (2 - 18*Cos[2*\[CapitalTheta]])*Subscript[
            "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
            2])) + 210*G*R^2*(4*M*R^2 - a^2*M*(\[Zeta] + 
          3*\[Zeta]*Cos[2*\[CapitalTheta]] - 
          4*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \
\((R)\)]\)", 1, 2, 0] + (-1 + 3*Cos[2*\[CapitalTheta]])*
           Subscript[
            "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
            2])) + 2*G^3*M^3*
       (420*R^2*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 3, 0, 
          0] + a^2*(252*Subscript[
            "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
            0] + 5*(4*(41 - 6*\[Zeta] + (242 + 3*\[Zeta])*Cos[
                2*\[CapitalTheta]]) - 252*Cos[2*\[CapitalTheta]]*
             Subscript[
              "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
              2] + 21*(1 + 7*Cos[2*\[CapitalTheta]])*Subscript[
              "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 3, 2, 
              2]))))/(420*R^3), 0}, 
  {(2*a*G*M*(G^2*M^2 - G*M*R + R^2)*Sin[\[CapitalTheta]]^2)/R^3, 0, 0, 
   (Sin[\[CapitalTheta]]^2*(-420*R^2 + 
      (210*G*M*(-4*R^2 + a^2*(\[Zeta] + 3*\[Zeta]*Cos[2*\[CapitalTheta]] - 
           4*Subscript[
             "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
             0] + 2*Subscript[
             "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
             2])))/R + 105*G^2*M^2*
       (-4 + (a^2*(5 + \[Zeta] - 9*Cos[2*\[CapitalTheta]] + 
           7*\[Zeta]*Cos[2*\[CapitalTheta]] - 
           8*Subscript[
             "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
             0] + 2*(5 + 3*Cos[2*\[CapitalTheta]])*Subscript[
             "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
             2]))/R^2) - 
      (2*G^3*M^3*(252*a^2*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
           0] + 5*(-252*a^2*Cos[\[CapitalTheta]]^2*Subscript[
             "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
             2] + 84*R^2*Subscript[
             "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 3, 0, 
             0] + a^2*(6*(74 + 3*\[Zeta]) + (688 - 30*\[Zeta])*
              Cos[2*\[CapitalTheta]] + 21*(3 + 5*Cos[2*\[CapitalTheta]])*
              Subscript[
               "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 3, 
               2, 2]))))/R^3))/420}}}


==> anc/MyersPerry.m <==
{{Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 0, 0, 
    0] -> 1, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 0, 2, 
    2] -> 1/3, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 0, 2, 
    0] -> -1/3, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta], a)\)]\)"\
, 0, 2, 2] -> -1/3, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta], b)\)]\)"\
, 0, 2, 2] -> -1/3, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta], a)\)]\)"\
, 0, 2, 0] -> 1/3, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta], b)\)]\)"\
, 0, 2, 0] -> -1/6, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 0, 
    0] -> 2/3, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta], a)\)]\)"\
, 1, 2, 2] -> -2/9 - Subscript[
     "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 2], 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta], b)\)]\)"\
, 1, 2, 2] -> -2/9 - Subscript[
     "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 2], 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta], a)\)]\)"\
, 1, 2, 0] -> 2/9 + Subscript[
     "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 2], 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta], b)\)]\)"\
, 1, 2, 0] -> -1/9 - 
    Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
      2]/2, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((log, R)\)]\)", 1, 
    0, 0] -> 2/9, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta], a)\)]\)"\
, 2, 2, 2] -> -28/81 - 
    (4*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 
       2, 0])/3 - 
    (2*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 
       2, 2])/3 - 
    Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
      0]/3 - 
    2*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 
      2, 0] - Subscript[
     "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 2] - 
    2*Subscript[
      "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta], \
a)\)]\)", 2, 2, 0], Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \
\((log, \[CapitalTheta], a)\)]\)", 1, 2, 0] -> 
   2/27 - Subscript[
     "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((log, R)\)]\)", 1, 2, 0], 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((log, \
\[CapitalTheta], a)\)]\)", 1, 2, 2] -> 
   -2/9 - Subscript[
     "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((log, R)\)]\)", 1, 2, 2], 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta], b)\)]\)"\
, 2, 2, 0] -> 14/81 - 
    (2*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 
       2, 0])/3 + 
    (2*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 
       0, 0])/3 - Subscript[
     "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 0], 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((log, \
\[CapitalTheta], b)\)]\)", 1, 2, 0] -> 
   4/27 - Subscript[
     "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((log, R)\)]\)", 1, 2, 0], 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((log, \
\[CapitalTheta], b)\)]\)", 1, 2, 2] -> 
   -2/9 - Subscript[
     "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((log, R)\)]\)", 1, 2, 2], 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 
    2] -> 
   (-8*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 
       2, 0])/3 - 
    (2*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 
       2, 2])/3 + Subscript[
     "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 0] - 
    4*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 
      2, 0], 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((log, R)\)]\)", 1, 
    2, 0] -> 10/81, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((log, R)\)]\)", 1, 
    2, 2] -> -22/81, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta], a)\)]\)"\
, 2, 2, 0] -> -28/81 + 
    (4*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 
       2, 0])/3 - 
    (4*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 
       0, 0])/3 + 
    2*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 
      2, 0], Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \
\((\[CapitalTheta], b)\)]\)", 2, 2, 2] -> 
   28/81 - 
    (4*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 
       2, 0])/3 + 
    (4*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 
       0, 0])/3 - 
    2*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 
      2, 0], 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 3, 0, 
    0] -> 
   (-2*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 
      0, 0])/3, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((log, R)\)]\)", 2, 
    0, 0] -> -4/27, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta], a)\)]\)"\
, 3, 2, 0] -> 
   (14 - 117*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 0] + 
     27*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
       1, 2, 2] - 72*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 0] - 
     972*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
       1, 2, 0]*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 0] - 
     486*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
       1, 2, 2]*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 0] - 
     108*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
       2, 2, 0] - 162*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 3, 2, 0])/
    162, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta], a)\)]\)"\
, 3, 2, 2] -> 
   (-16 + 144*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 0] - 
     36*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
       1, 2, 2] - 72*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 0] - 
     243*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
       1, 2, 2]*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 0] + 
     216*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
       2, 2, 0] - 81*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 3, 2, 2])/
    81, Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((log, \
\[CapitalTheta], a)\)]\)", 2, 2, 0] -> 
   (-44 - 243*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((log, R)\)]\)", 2, 2, 
       0] - 324*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 0] - 
     162*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
       1, 2, 2])/243, Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \
\((log, \[CapitalTheta], a)\)]\)", 2, 2, 2] -> 
   (32 - 243*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((log, R)\)]\)", 2, 2, 
       2] - 162*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 2])/
    243, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta], b)\)]\)"\
, 3, 2, 0] -> 
   (10 - 234*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 0] - 
     27*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
       1, 2, 2] + 180*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 0] - 
     1944*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
       1, 2, 0]*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 0] + 
     486*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
       1, 2, 2]*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 0] - 
     216*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
       2, 2, 0] - 324*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 3, 2, 0])/
    324, 
  Subscript[
    "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((\[CapitalTheta], b)\)]\)"\
, 3, 2, 2] -> 
   (-16 + 144*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 0] - 
     36*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
       1, 2, 2] - 72*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 0] - 
     243*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
       1, 2, 2]*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 0] + 
     216*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
       2, 2, 0] - 81*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 3, 2, 2])/
    81, Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((log, \
\[CapitalTheta], b)\)]\)", 2, 2, 0] -> 
   (10 - 243*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((log, R)\)]\)", 2, 2, 
       0] - 324*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 0] + 
     81*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
       1, 2, 2])/243, Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \
\((log, \[CapitalTheta], b)\)]\)", 2, 2, 2] -> 
   (32 - 243*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((log, R)\)]\)", 2, 2, 
       2] - 162*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 2])/
    243, Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
    3, 2, 0] -> 
   (8 - 117*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \
\((R)\)]\)", 1, 2, 0] + 
     36*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
       2, 0, 0] - 972*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 0]*
      Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 
       0, 0] - 108*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 0])/
    162, Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
    3, 2, 2] -> 
   (-26 + 288*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 0] - 
     45*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
       1, 2, 2] - 252*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 0] - 
     972*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
       1, 2, 2]*Subscript[
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 0] + 
     432*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
       2, 2, 0])/162, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((log, R)\)]\)", 2, 
    2, 0] -> 
   (-4*(2 + 81*Subscript[
        "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 0]))/
    243, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((log, R)\)]\)", 2, 
    2, 2] -> 
   (-4*(1 + 81*Subscript[
        "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 2]))/
    243}, 
 {Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
    2] -> -4/9 + (32*C2)/27, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
    0] -> 1/9 + (16*C1)/9 - (32*C2)/27, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
    0] -> -4*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*Pi - (2*(1 + 3*Subscript[\[Gamma], EM]))/27, 
  Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 
    0] -> (-32*C1)/27 + (64*C2)/81 - (4*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*Pi)/3 - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*Pi)/27 - (2*(2 + 75*Subscript[\[Gamma], EM]))/1215}, 
 {{(288*G^2*M^2*Pi*R^4 - 216*G*M*Pi^2*R^6 + 81*Pi^3*R^8 + 
     216*(a^2 - b^2)*G*M*Pi^2*R^4*Cos[2*\[CapitalTheta]] - 
     36*G^2*M^2*Pi*R^2*(2*(a^2 + b^2 + 7*(a^2 - b^2)*
          Cos[2*\[CapitalTheta]]) - 12*(a^2 + b^2)*
        Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
         1, 2, 0] - 3*(a^2 + b^2 + 3*(a^2 - b^2)*Cos[2*\[CapitalTheta]])*
        Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
         1, 2, 2]) + 48*G^3*M^3*R^2*(-6 + 2*Log[(G*M)/Pi] - 4*Log[R] + 
       9*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
         2, 0, 0]) + 16*G^3*M^3*(12*a^2 + 12*b^2 + 
       48*a^2*Cos[2*\[CapitalTheta]] - 48*b^2*Cos[2*\[CapitalTheta]] - 
       16*a^2*Cos[2*\[CapitalTheta]]*Log[G] + 16*b^2*Cos[2*\[CapitalTheta]]*
        Log[G] - 16*a^2*Cos[2*\[CapitalTheta]]*Log[M] + 
       16*b^2*Cos[2*\[CapitalTheta]]*Log[M] + 16*a^2*Cos[2*\[CapitalTheta]]*
        Log[Pi] - 16*b^2*Cos[2*\[CapitalTheta]]*Log[Pi] + 
       32*a^2*Cos[2*\[CapitalTheta]]*Log[R] - 32*b^2*Cos[2*\[CapitalTheta]]*
        Log[R] - 18*(4*(a^2 + b^2) + 3*(a^2 - b^2)*Cos[2*\[CapitalTheta]])*
        Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
         1, 2, 0] - 18*(a^2 + b^2 + 3*(a^2 - b^2)*Cos[2*\[CapitalTheta]])*
        Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
         1, 2, 2] - 27*a^2*Cos[2*\[CapitalTheta]]*
        Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
         2, 0, 0] + 27*b^2*Cos[2*\[CapitalTheta]]*
        Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
         2, 0, 0] - 81*a^2*Cos[2*\[CapitalTheta]]*
        Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
         2, 2, 0] + 81*b^2*Cos[2*\[CapitalTheta]]*
        Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
         2, 2, 0]))/(81*Pi^3*R^8), 0, 0, 
   (8*a*G*M*Sin[\[CapitalTheta]]^2*(-12*G^2*M^2 + 12*G*M*Pi*R^2 - 
      9*Pi^2*R^4 + 4*G^2*M^2*Log[(G*M)/Pi] - 8*G^2*M^2*Log[R] + 
      18*G^2*M^2*Subscript[
        "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 0]))/
    (27*Pi^3*R^6), (8*b*G*M*Cos[\[CapitalTheta]]^2*
     (-12*G^2*M^2 + 12*G*M*Pi*R^2 - 9*Pi^2*R^4 + 4*G^2*M^2*Log[(G*M)/Pi] - 
      8*G^2*M^2*Log[R] + 18*G^2*M^2*Subscript[
        "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 0]))/
    (27*Pi^3*R^6)}, 
  {0, -(432*G*M*Pi^2*R^6 + 324*Pi^3*R^8 - 54*G*M*Pi^2*R^4*
       (2*(a^2 + b^2 + 7*(a^2 - b^2)*Cos[2*\[CapitalTheta]]) + 
        36*(a^2 + b^2)*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
          0] + 9*(a^2 + b^2 + 3*(a^2 - b^2)*Cos[2*\[CapitalTheta]])*
         Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
          1, 2, 2]) - 384*G^3*M^3*R^2*(1 + 2*Log[G] + 2*Log[M] - 2*Log[Pi] - 
        4*Log[R] + 9*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
          0]) - 72*G^2*M^2*Pi*R^4*(2 + 6*Log[G] + 6*Log[M] - 6*Log[Pi] - 
        12*Log[R] + 27*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
          0]) + 24*G^2*M^2*Pi*R^2*
       (18*(-8*(a^2 + b^2) + 15*(a^2 - b^2)*Cos[2*\[CapitalTheta]])*
         Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
          1, 2, 0] - 36*(a^2 + b^2 + 3*(a^2 - b^2)*Cos[2*\[CapitalTheta]])*
         Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
          1, 2, 2] + 5*(a^2 - b^2)*Cos[2*\[CapitalTheta]]*
         (-8 + 4*Log[(G*M)/Pi] - 8*Log[R] - 
          27*Subscript[
            "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
            0] + 81*Subscript[
            "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 
            0])) + G^3*M^3*(9*(a^2 + b^2 + 3*(a^2 - b^2)*
           Cos[2*\[CapitalTheta]])*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 2]*
         (67 + 204*Log[G] + 204*Log[M] - 204*Log[Pi] - 408*Log[R] + 
          918*Subscript[
            "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
            0]) + 36*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 0]*
         (288*(a^2 - b^2)*Cos[2*\[CapitalTheta]] + (a^2 + b^2)*
           (67 + 204*Log[G] + 204*Log[M] - 204*Log[Pi] - 408*Log[R]) + 
          918*(a^2 + b^2)*Subscript[
            "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
            0]) + 2*(51*a^2 + 51*b^2 + 233*a^2*Cos[2*\[CapitalTheta]] - 
          233*b^2*Cos[2*\[CapitalTheta]] + 204*a^2*Log[G] + 204*b^2*Log[G] + 
          1476*a^2*Cos[2*\[CapitalTheta]]*Log[G] - 
          1476*b^2*Cos[2*\[CapitalTheta]]*Log[G] + 204*a^2*Log[M] + 
          204*b^2*Log[M] + 1476*a^2*Cos[2*\[CapitalTheta]]*Log[M] - 
          1476*b^2*Cos[2*\[CapitalTheta]]*Log[M] - 204*a^2*Log[Pi] - 
          204*b^2*Log[Pi] - 1476*a^2*Cos[2*\[CapitalTheta]]*Log[Pi] + 
          1476*b^2*Cos[2*\[CapitalTheta]]*Log[Pi] - 408*a^2*Log[R] - 
          408*b^2*Log[R] - 2952*a^2*Cos[2*\[CapitalTheta]]*Log[R] + 
          2952*b^2*Cos[2*\[CapitalTheta]]*Log[R] + 
          54*(17*(a^2 + b^2) + 43*(a^2 - b^2)*Cos[2*\[CapitalTheta]])*
           Subscript[
            "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
            0] + 7776*(a^2 - b^2)*Cos[2*\[CapitalTheta]]*
           Subscript[
            "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 
            0])))/(324*Pi^3*R^8), 
   ((a^2 - b^2)*G*M*(-27*Pi^2*R^4*Sin[2*\[CapitalTheta]]*
       (2 + 9*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
          2]) - 6*G*M*Pi*R^2*Sin[2*\[CapitalTheta]]*(-32 + 20*Log[G] + 
        20*Log[M] - 20*Log[Pi] - 40*Log[R] + 
        270*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \
\((R)\)]\)", 1, 2, 0] + 54*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
          2] - 135*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
          0] + 405*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 
          0]) - G^2*M^2*Cos[\[CapitalTheta]]*Sin[\[CapitalTheta]]*
       (-578 + 344*Log[G] + 344*Log[M] - 344*Log[Pi] - 688*Log[R] + 
        4320*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
          0] - 2052*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
          0] + 27*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 2]*
         (21 + 4*Log[G] + 4*Log[M] - 4*Log[Pi] - 8*Log[R] + 
          18*Subscript[
            "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
            0]) + 6480*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 
          0])))/(162*Pi^3*R^7), 0, 0}, 
  {0, ((a^2 - b^2)*G*M*(-27*Pi^2*R^4*Sin[2*\[CapitalTheta]]*
       (2 + 9*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
          2]) - 6*G*M*Pi*R^2*Sin[2*\[CapitalTheta]]*(-32 + 20*Log[G] + 
        20*Log[M] - 20*Log[Pi] - 40*Log[R] + 
        270*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \
\((R)\)]\)", 1, 2, 0] + 54*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
          2] - 135*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
          0] + 405*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 
          0]) - G^2*M^2*Cos[\[CapitalTheta]]*Sin[\[CapitalTheta]]*
       (-578 + 344*Log[G] + 344*Log[M] - 344*Log[Pi] - 688*Log[R] + 
        4320*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
          0] - 2052*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
          0] + 27*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 2]*
         (21 + 4*Log[G] + 4*Log[M] - 4*Log[Pi] - 8*Log[R] + 
          18*Subscript[
            "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
            0]) + 6480*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 
          0])))/(162*Pi^3*R^7), (-432*G*M*Pi^2*R^6 - 324*Pi^3*R^8 + 
     54*G*M*Pi^2*R^4*(2*(a^2 + b^2 + 5*(a^2 - b^2)*Cos[2*\[CapitalTheta]]) - 
       12*(a^2 + b^2)*Subscript[
         "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 0] + 
       (-3*(a^2 + b^2) + 9*(a^2 - b^2)*Cos[2*\[CapitalTheta]])*
        Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
         1, 2, 2]) - 72*G^2*M^2*Pi*R^4*(2 + 2*Log[(G*M)/Pi] - 4*Log[R] + 
       9*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
         2, 0, 0]) + 48*(a^2 - b^2)*G^2*M^2*Pi*R^2*Cos[2*\[CapitalTheta]]*
      (2 + 4*Log[G] + 4*Log[M] - 4*Log[Pi] - 8*Log[R] + 
       54*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
         1, 2, 0] + 27*Subscript[
         "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 2] - 
       27*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
         2, 0, 0] + 81*Subscript[
         "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 
         0]) + G^3*M^3*
      (36*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
         1, 2, 0]*(48*(a^2 - b^2)*Cos[2*\[CapitalTheta]] + 
         (a^2 + b^2)*(13 + 20*Log[G] + 20*Log[M] - 20*Log[Pi] - 40*Log[R]) + 
         90*(a^2 + b^2)*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
           0]) + 9*Subscript[
         "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 2]*
        ((a^2 + b^2)*(13 + 20*Log[G] + 20*Log[M] - 20*Log[Pi] - 40*Log[R]) + 
         3*(a^2 - b^2)*Cos[2*\[CapitalTheta]]*(35 + 12*Log[G] + 12*Log[M] - 
           12*Log[Pi] - 24*Log[R]) + 18*(5*(a^2 + b^2) + 9*(a^2 - b^2)*
            Cos[2*\[CapitalTheta]])*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
           0]) + 2*(-3*a^2 - 3*b^2 - 119*a^2*Cos[2*\[CapitalTheta]] + 
         119*b^2*Cos[2*\[CapitalTheta]] - 12*a^2*Log[G] - 12*b^2*Log[G] + 
         4*a^2*Cos[2*\[CapitalTheta]]*Log[G] - 4*b^2*Cos[2*\[CapitalTheta]]*
          Log[G] - 12*a^2*Log[M] - 12*b^2*Log[M] + 
         4*a^2*Cos[2*\[CapitalTheta]]*Log[M] - 4*b^2*Cos[2*\[CapitalTheta]]*
          Log[M] + 12*a^2*Log[Pi] + 12*b^2*Log[Pi] - 
         4*a^2*Cos[2*\[CapitalTheta]]*Log[Pi] + 4*b^2*Cos[2*\[CapitalTheta]]*
          Log[Pi] + 24*a^2*Log[R] + 24*b^2*Log[R] - 
         8*a^2*Cos[2*\[CapitalTheta]]*Log[R] + 8*b^2*Cos[2*\[CapitalTheta]]*
          Log[R] - 54*(a^2 + b^2 + 13*(a^2 - b^2)*Cos[2*\[CapitalTheta]])*
          Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
           2, 0, 0] + 1296*(a^2 - b^2)*Cos[2*\[CapitalTheta]]*
          Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
           2, 2, 0])))/(324*Pi^3*R^6), 0, 0}, 
  {(8*a*G*M*Sin[\[CapitalTheta]]^2*(-12*G^2*M^2 + 12*G*M*Pi*R^2 - 
      9*Pi^2*R^4 + 4*G^2*M^2*Log[(G*M)/Pi] - 8*G^2*M^2*Log[R] + 
      18*G^2*M^2*Subscript[
        "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 0]))/
    (27*Pi^3*R^6), 0, 0, (Sin[\[CapitalTheta]]^2*(-216*G*M*Pi^2*R^6 - 
      162*Pi^3*R^8 - 54*G*M*Pi^2*R^4*
       (2*(b^2 + (-3*a^2 + b^2)*Cos[2*\[CapitalTheta]]) + 
        6*(a^2 + b^2)*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
          0] - 3*(a^2 - 2*b^2)*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
          2]) - 36*G^2*M^2*Pi*R^4*(2 + 2*Log[(G*M)/Pi] - 4*Log[R] + 
        9*Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
          2, 0, 0]) + 6*G^2*M^2*Pi*R^2*(52*a^2 - 4*b^2 - 
        44*a^2*Cos[2*\[CapitalTheta]] - 4*b^2*Cos[2*\[CapitalTheta]] + 
        4*a^2*Log[G] - 4*b^2*Log[G] + 12*a^2*Cos[2*\[CapitalTheta]]*Log[G] - 
        12*b^2*Cos[2*\[CapitalTheta]]*Log[G] + 4*a^2*Log[M] - 4*b^2*Log[M] + 
        12*a^2*Cos[2*\[CapitalTheta]]*Log[M] - 12*b^2*Cos[2*\[CapitalTheta]]*
         Log[M] - 4*a^2*Log[Pi] + 4*b^2*Log[Pi] - 
        12*a^2*Cos[2*\[CapitalTheta]]*Log[Pi] + 12*b^2*Cos[2*\[CapitalTheta]]*
         Log[Pi] - 8*a^2*Log[R] + 8*b^2*Log[R] - 
        24*a^2*Cos[2*\[CapitalTheta]]*Log[R] + 24*b^2*Cos[2*\[CapitalTheta]]*
         Log[R] + 54*(a^2 - b^2)*(1 + 3*Cos[2*\[CapitalTheta]])*
         Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
          1, 2, 0] + 108*(a^2 - b^2)*Cos[\[CapitalTheta]]^2*
         Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
          1, 2, 2] - 27*a^2*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
          0] + 27*b^2*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
          0] - 81*a^2*Cos[2*\[CapitalTheta]]*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
          0] + 81*b^2*Cos[2*\[CapitalTheta]]*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
          0] + 81*a^2*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 
          0] - 81*b^2*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 
          0] + 243*a^2*Cos[2*\[CapitalTheta]]*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 
          0] - 243*b^2*Cos[2*\[CapitalTheta]]*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 
          0]) + G^3*M^3*
       (18*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 0]*
         (37*a^2 - 11*b^2 + 24*(a^2 - b^2)*Cos[2*\[CapitalTheta]] + 
          20*a^2*Log[G] + 20*b^2*Log[G] + 20*a^2*Log[M] + 20*b^2*Log[M] - 
          20*a^2*Log[Pi] - 20*b^2*Log[Pi] - 40*a^2*Log[R] - 40*b^2*Log[R] + 
          90*(a^2 + b^2)*Subscript[
            "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
            0]) + 9*Subscript[
          "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 2]*
         (23*a^2 - 10*b^2 + 4*a^2*Log[G] + 16*b^2*Log[G] + 4*a^2*Log[M] + 
          16*b^2*Log[M] - 4*a^2*Log[Pi] - 16*b^2*Log[Pi] + 
          12*(a^2 - b^2)*Cos[2*\[CapitalTheta]]*(3 + 2*Log[G] + 2*Log[M] - 
            2*Log[Pi] - 4*Log[R]) - 8*a^2*Log[R] - 32*b^2*Log[R] + 
          18*(a^2 + 4*b^2 + 6*(a^2 - b^2)*Cos[2*\[CapitalTheta]])*
           Subscript[
            "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
            0]) - 2*(185*a^2 - 38*b^2 - 124*a^2*Cos[2*\[CapitalTheta]] - 
          20*b^2*Cos[2*\[CapitalTheta]] - 28*a^2*Log[G] - 8*b^2*Log[G] + 
          32*a^2*Cos[2*\[CapitalTheta]]*Log[G] + 
          16*b^2*Cos[2*\[CapitalTheta]]*Log[G] - 28*a^2*Log[M] - 
          8*b^2*Log[M] + 32*a^2*Cos[2*\[CapitalTheta]]*Log[M] + 
          16*b^2*Cos[2*\[CapitalTheta]]*Log[M] + 28*a^2*Log[Pi] + 
          8*b^2*Log[Pi] - 32*a^2*Cos[2*\[CapitalTheta]]*Log[Pi] - 
          16*b^2*Cos[2*\[CapitalTheta]]*Log[Pi] + 56*a^2*Log[R] + 
          16*b^2*Log[R] - 64*a^2*Cos[2*\[CapitalTheta]]*Log[R] - 
          32*b^2*Cos[2*\[CapitalTheta]]*Log[R] + 
          54*(a^2 - 4*b^2 + (6*a^2 - 2*b^2)*Cos[2*\[CapitalTheta]])*
           Subscript[
            "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
            0] - 648*(a^2 - b^2)*Cos[\[CapitalTheta]]^2*
           Subscript[
            "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 
            0]))))/(162*Pi^3*R^6), (2*a*b*G*M*Sin[2*\[CapitalTheta]]^2*
     (-12*G^2*M^2 + 12*G*M*Pi*R^2 - 9*Pi^2*R^4 + 4*G^2*M^2*Log[(G*M)/Pi] - 
      8*G^2*M^2*Log[R] + 18*G^2*M^2*Subscript[
        "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 0]))/
    (27*Pi^3*R^6)}, {(8*b*G*M*Cos[\[CapitalTheta]]^2*
     (-12*G^2*M^2 + 12*G*M*Pi*R^2 - 9*Pi^2*R^4 + 4*G^2*M^2*Log[(G*M)/Pi] - 
      8*G^2*M^2*Log[R] + 18*G^2*M^2*Subscript[
        "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 0]))/
    (27*Pi^3*R^6), 0, 0, (2*a*b*G*M*Sin[2*\[CapitalTheta]]^2*
     (-12*G^2*M^2 + 12*G*M*Pi*R^2 - 9*Pi^2*R^4 + 4*G^2*M^2*Log[(G*M)/Pi] - 
      8*G^2*M^2*Log[R] + 18*G^2*M^2*Subscript[
        "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 0]))/
    (27*Pi^3*R^6), (Cos[\[CapitalTheta]]^2*((-216*G*M)/Pi - 162*R^2 + 
      (54*G*M*(-2*a^2 + 2*a^2*Cos[2*\[CapitalTheta]] - 
         6*b^2*Cos[2*\[CapitalTheta]] - 6*(a^2 + b^2)*
          Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
           1, 2, 0] + (-6*a^2 + 3*b^2)*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
           2]))/(Pi*R^2) - (36*G^2*M^2*(2 + 2*Log[(G*M)/Pi] - 4*Log[R] + 
         9*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
           0]))/(Pi^2*R^2) + (6*G^2*M^2*(-4*a^2 + 52*b^2 + 
         4*a^2*Cos[2*\[CapitalTheta]] + 44*b^2*Cos[2*\[CapitalTheta]] - 
         4*a^2*Log[G] + 4*b^2*Log[G] + 12*a^2*Cos[2*\[CapitalTheta]]*Log[G] - 
         12*b^2*Cos[2*\[CapitalTheta]]*Log[G] - 4*a^2*Log[M] + 4*b^2*Log[M] + 
         12*a^2*Cos[2*\[CapitalTheta]]*Log[M] - 12*b^2*Cos[2*\[CapitalTheta]]*
          Log[M] + 4*a^2*Log[Pi] - 4*b^2*Log[Pi] - 
         12*a^2*Cos[2*\[CapitalTheta]]*Log[Pi] + 
         12*b^2*Cos[2*\[CapitalTheta]]*Log[Pi] + 8*a^2*Log[R] - 
         8*b^2*Log[R] - 24*a^2*Cos[2*\[CapitalTheta]]*Log[R] + 
         24*b^2*Cos[2*\[CapitalTheta]]*Log[R] + 54*(a^2 - b^2)*
          (-1 + 3*Cos[2*\[CapitalTheta]])*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 
           0] - 108*(a^2 - b^2)*Sin[\[CapitalTheta]]^2*
          Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 
           1, 2, 2] + 27*a^2*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
           0] - 27*b^2*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
           0] - 81*a^2*Cos[2*\[CapitalTheta]]*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
           0] + 81*b^2*Cos[2*\[CapitalTheta]]*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
           0] - 81*a^2*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 
           0] + 81*b^2*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 
           0] + 243*a^2*Cos[2*\[CapitalTheta]]*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 
           0] - 243*b^2*Cos[2*\[CapitalTheta]]*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 2, 
           0]))/(Pi^2*R^4) + 
      (G^3*M^3*(18*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 0]*
          (-11*a^2 + 37*b^2 + 24*(a^2 - b^2)*Cos[2*\[CapitalTheta]] + 
           20*a^2*Log[G] + 20*b^2*Log[G] + 20*a^2*Log[M] + 20*b^2*Log[M] - 
           20*a^2*Log[Pi] - 20*b^2*Log[Pi] - 40*a^2*Log[R] - 40*b^2*Log[R] + 
           90*(a^2 + b^2)*Subscript[
             "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
             0]) + 9*Subscript[
           "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 1, 2, 2]*
          (-10*a^2 + 23*b^2 + 16*a^2*Log[G] + 4*b^2*Log[G] + 16*a^2*Log[M] + 
           4*b^2*Log[M] - 16*a^2*Log[Pi] - 4*b^2*Log[Pi] + 
           12*(a^2 - b^2)*Cos[2*\[CapitalTheta]]*(3 + 2*Log[G] + 2*Log[M] - 
             2*Log[Pi] - 4*Log[R]) - 32*a^2*Log[R] - 8*b^2*Log[R] + 
           18*(4*a^2 + b^2 + 6*(a^2 - b^2)*Cos[2*\[CapitalTheta]])*
            Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \
\((R)\)]\)", 2, 0, 0]) + 2*(38*a^2 - 185*b^2 - 
           20*a^2*Cos[2*\[CapitalTheta]] - 124*b^2*Cos[2*\[CapitalTheta]] + 
           8*a^2*Log[G] + 28*b^2*Log[G] + 16*a^2*Cos[2*\[CapitalTheta]]*
            Log[G] + 32*b^2*Cos[2*\[CapitalTheta]]*Log[G] + 8*a^2*Log[M] + 
           28*b^2*Log[M] + 16*a^2*Cos[2*\[CapitalTheta]]*Log[M] + 
           32*b^2*Cos[2*\[CapitalTheta]]*Log[M] - 8*a^2*Log[Pi] - 
           28*b^2*Log[Pi] - 16*a^2*Cos[2*\[CapitalTheta]]*Log[Pi] - 
           32*b^2*Cos[2*\[CapitalTheta]]*Log[Pi] - 16*a^2*Log[R] - 
           56*b^2*Log[R] - 32*a^2*Cos[2*\[CapitalTheta]]*Log[R] - 
           64*b^2*Cos[2*\[CapitalTheta]]*Log[R] - 
           54*(-4*a^2 + b^2 + 2*(a^2 - 3*b^2)*Cos[2*\[CapitalTheta]])*
            Subscript[
             "\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \((R)\)]\)", 2, 0, 
             0] - 648*(a^2 - b^2)*Sin[\[CapitalTheta]]^2*
            Subscript["\!\(\*SuperscriptBox[\(\[ScriptCapitalC]\), \
\((R)\)]\)", 2, 2, 0])))/(Pi^3*R^6)))/162}}}


==> anc/Notebook.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    848317,      22600]
NotebookOptionsPosition[    834504,      22365]
NotebookOutlinePosition[    834971,      22383]
CellTagsIndexPosition[    834928,      22380]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Rotating metrics and new multipole moments from \
scattering amplitudes in arbitrary dimensions", "Title"]], "Title",
 CellChangeTimes->{{3.8608554526078157`*^9, 3.860855468125799*^9}, {
  3.860931893236214*^9, 3.860931903618402*^9}, {3.860932502815734*^9, 
  3.860932505959594*^9}, {3.875937362067718*^9, 3.875937376989756*^9}, {
  3.8800282831385927`*^9, 3.880028284505367*^9}, {3.886047299087673*^9, 
  3.886047305898614*^9}, {3.906440853019211*^9, 3.9064408607967463`*^9}, {
  3.908085090812454*^9, 3.908085097357291*^9}, {3.919937865169373*^9, 
  3.919937885416919*^9}},ExpressionUUID->"413e5bfa-1d80-463b-bd00-\
eb962c0dd33e"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Reference: C. Gambino, P. Pani, F. Riccioni (arXiv, \
2024)\nNotebook by C. Gambino [claudio.gambino@uniroma1.it]", "Text"]], \
"Subsubsection",
 CellChangeTimes->{{3.920107103289394*^9, 3.920107152391926*^9}, {
  3.920107292657391*^9, 
  3.920107314909463*^9}},ExpressionUUID->"1ac59376-f4ad-41ff-9193-\
a2ad38bfcc50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.919937954576561*^9, 3.9199379552103047`*^9}, {
  3.920101922944707*^9, 3.920101923434064*^9}, {3.9201071901481943`*^9, 
  3.920107209349641*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"d399aa13-c34c-447c-b547-0bd54cc55297"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Rotating metric in arbitrary dimension at 3PM", \
"Section"]], "Section",
 CellChangeTimes->{{3.860931914189414*^9, 3.860931930490031*^9}, {
  3.883548606700347*^9, 3.883548610171717*^9}, {3.919937976078286*^9, 
  3.919938004262679*^9}},ExpressionUUID->"63dbf046-c037-4331-8c25-\
689121b350b8"],

Cell[TextData[{
 "Here we report the complete expression of the rotating metric in arbitrary \
dimension up to 3PM. The result is expressed in terms of the \
\[OpenCurlyDoubleQuote]xAct\[CloseCurlyDoubleQuote] suite. \nNotice that \
every indices contraction is euclidean, so indices are lowered and raised by \
the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "ij"], TraditionalForm]],ExpressionUUID->
  "fe591114-3442-42c0-8fd8-84438f4d8603"],
 " where the space-time dimension is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"D", "=", 
    RowBox[{"d", "+", "1"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f5e369c0-3fe6-49d1-834b-3bfa125b7d51"],
 "."
}], "Text",
 CellChangeTimes->{{3.919938011467558*^9, 3.919938017472765*^9}, {
  3.919938062253124*^9, 3.919938075586777*^9}, {3.919938113248892*^9, 
  3.919938172799155*^9}, {3.920100077908207*^9, 3.920100195536172*^9}, {
  3.920108691461212*^9, 
  3.920108707527007*^9}},ExpressionUUID->"bc4b85da-8e8b-420d-bb04-\
f007ac7f4aeb"],

Cell[CellGroupData[{

Cell["Settings", "Subsection",
 CellChangeTimes->{{3.8835486612580523`*^9, 3.8835486755941534`*^9}, {
  3.91993818700813*^9, 
  3.919938189032277*^9}},ExpressionUUID->"0fd5cc36-f7bb-4bfc-bf44-\
449ef31eb5e5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "xAct`xTensor`"}], ";"}]], "Input",
 CellChangeTimes->{{3.860834826778537*^9, 3.860834826910073*^9}, {
  3.860863866926589*^9, 3.860863887867876*^9}, {3.8610675031768003`*^9, 
  3.86106750416346*^9}, {3.883108200981379*^9, 3.88310820151662*^9}, {
  3.9201017756355762`*^9, 3.920101775777309*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"d80fab5d-a87a-4f79-9655-0fdbc3224187"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.91399741573396*^9, 3.913997465555099*^9, 3.914414017411179*^9, 
   3.91501972255442*^9, 3.915020149725353*^9, 3.915173670086132*^9, 
   3.915591253834475*^9, 3.915682190494756*^9, 3.91568264671624*^9, 
   3.915787692821638*^9, 3.916285523980191*^9, 3.916386808528965*^9, 
   3.916400252667492*^9, 3.916406000568632*^9, 3.916422883120925*^9, 
   3.91643211050998*^9, 3.916459701010441*^9, 3.916839156775363*^9, 
   3.916984113192559*^9, 3.917501027505509*^9, 3.9175150386318693`*^9, 
   3.917532607408732*^9, 3.919243360518005*^9, 3.919938196471426*^9, 
   3.919938902027963*^9, 3.9199396315755997`*^9, {3.919940716372768*^9, 
   3.919940730419919*^9}, 3.920060738161825*^9, 3.920061322907201*^9, 
   3.920100040929831*^9, 3.920101798150423*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"87a9e617-55e9-4e35-9751-4d85b680f5e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPerm`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.3\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "8", ",", "23"}], "}"}]}],
  SequenceForm["Package xAct`xPerm`  version ", "1.2.3", ", ", {2015, 8, 23}],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.91399741573396*^9, 3.913997465555099*^9, 3.914414017411179*^9, 
   3.91501972255442*^9, 3.915020149725353*^9, 3.915173670086132*^9, 
   3.915591253834475*^9, 3.915682190494756*^9, 3.91568264671624*^9, 
   3.915787692821638*^9, 3.916285523980191*^9, 3.916386808528965*^9, 
   3.916400252667492*^9, 3.916406000568632*^9, 3.916422883120925*^9, 
   3.91643211050998*^9, 3.916459701010441*^9, 3.916839156775363*^9, 
   3.916984113192559*^9, 3.917501027505509*^9, 3.9175150386318693`*^9, 
   3.917532607408732*^9, 3.919243360518005*^9, 3.919938196471426*^9, 
   3.919938902027963*^9, 3.9199396315755997`*^9, {3.919940716372768*^9, 
   3.919940730419919*^9}, 3.920060738161825*^9, 3.920061322907201*^9, 
   3.920100040929831*^9, 3.920101798153019*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"29a15702-e6cd-4e08-90ed-fe4d7f93a70e"],

Cell[BoxData["\<\"CopyRight (C) 2003-2020, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{
  3.91399741573396*^9, 3.913997465555099*^9, 3.914414017411179*^9, 
   3.91501972255442*^9, 3.915020149725353*^9, 3.915173670086132*^9, 
   3.915591253834475*^9, 3.915682190494756*^9, 3.91568264671624*^9, 
   3.915787692821638*^9, 3.916285523980191*^9, 3.916386808528965*^9, 
   3.916400252667492*^9, 3.916406000568632*^9, 3.916422883120925*^9, 
   3.91643211050998*^9, 3.916459701010441*^9, 3.916839156775363*^9, 
   3.916984113192559*^9, 3.917501027505509*^9, 3.9175150386318693`*^9, 
   3.917532607408732*^9, 3.919243360518005*^9, 3.919938196471426*^9, 
   3.919938902027963*^9, 3.9199396315755997`*^9, {3.919940716372768*^9, 
   3.919940730419919*^9}, 3.920060738161825*^9, 3.920061322907201*^9, 
   3.920100040929831*^9, 3.920101798155322*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"3c5211b9-7d1a-4255-bbb7-c48af648ec8a"],

Cell[BoxData["\<\"Connecting to external mac executable...\"\>"], "Print",
 CellChangeTimes->{
  3.91399741573396*^9, 3.913997465555099*^9, 3.914414017411179*^9, 
   3.91501972255442*^9, 3.915020149725353*^9, 3.915173670086132*^9, 
   3.915591253834475*^9, 3.915682190494756*^9, 3.91568264671624*^9, 
   3.915787692821638*^9, 3.916285523980191*^9, 3.916386808528965*^9, 
   3.916400252667492*^9, 3.916406000568632*^9, 3.916422883120925*^9, 
   3.91643211050998*^9, 3.916459701010441*^9, 3.916839156775363*^9, 
   3.916984113192559*^9, 3.917501027505509*^9, 3.9175150386318693`*^9, 
   3.917532607408732*^9, 3.919243360518005*^9, 3.919938196471426*^9, 
   3.919938902027963*^9, 3.9199396315755997`*^9, {3.919940716372768*^9, 
   3.919940730419919*^9}, 3.920060738161825*^9, 3.920061322907201*^9, 
   3.920100040929831*^9, 3.920101798210593*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"819c24a7-f860-4e8a-82a1-a128c4b8603a"],

Cell[BoxData["\<\"Connection established.\"\>"], "Print",
 CellChangeTimes->{
  3.91399741573396*^9, 3.913997465555099*^9, 3.914414017411179*^9, 
   3.91501972255442*^9, 3.915020149725353*^9, 3.915173670086132*^9, 
   3.915591253834475*^9, 3.915682190494756*^9, 3.91568264671624*^9, 
   3.915787692821638*^9, 3.916285523980191*^9, 3.916386808528965*^9, 
   3.916400252667492*^9, 3.916406000568632*^9, 3.916422883120925*^9, 
   3.91643211050998*^9, 3.916459701010441*^9, 3.916839156775363*^9, 
   3.916984113192559*^9, 3.917501027505509*^9, 3.9175150386318693`*^9, 
   3.917532607408732*^9, 3.919243360518005*^9, 3.919938196471426*^9, 
   3.919938902027963*^9, 3.9199396315755997`*^9, {3.919940716372768*^9, 
   3.919940730419919*^9}, 3.920060738161825*^9, 3.920061322907201*^9, 
   3.920100040929831*^9, 3.9201017982654467`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"9af579cb-783a-4ff7-b740-98541441e7ed"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.91399741573396*^9, 3.913997465555099*^9, 3.914414017411179*^9, 
   3.91501972255442*^9, 3.915020149725353*^9, 3.915173670086132*^9, 
   3.915591253834475*^9, 3.915682190494756*^9, 3.91568264671624*^9, 
   3.915787692821638*^9, 3.916285523980191*^9, 3.916386808528965*^9, 
   3.916400252667492*^9, 3.916406000568632*^9, 3.916422883120925*^9, 
   3.91643211050998*^9, 3.916459701010441*^9, 3.916839156775363*^9, 
   3.916984113192559*^9, 3.917501027505509*^9, 3.9175150386318693`*^9, 
   3.917532607408732*^9, 3.919243360518005*^9, 3.919938196471426*^9, 
   3.919938902027963*^9, 3.9199396315755997`*^9, {3.919940716372768*^9, 
   3.919940730419919*^9}, 3.920060738161825*^9, 3.920061322907201*^9, 
   3.920100040929831*^9, 3.92010179826656*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"5ae78a1d-09f6-41f9-babe-25b679a8c00a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTensor`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.0\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "10", ",", "17"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTensor`  version ", "1.2.0", ", ", {2021, 10, 17}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.91399741573396*^9, 3.913997465555099*^9, 3.914414017411179*^9, 
   3.91501972255442*^9, 3.915020149725353*^9, 3.915173670086132*^9, 
   3.915591253834475*^9, 3.915682190494756*^9, 3.91568264671624*^9, 
   3.915787692821638*^9, 3.916285523980191*^9, 3.916386808528965*^9, 
   3.916400252667492*^9, 3.916406000568632*^9, 3.916422883120925*^9, 
   3.91643211050998*^9, 3.916459701010441*^9, 3.916839156775363*^9, 
   3.916984113192559*^9, 3.917501027505509*^9, 3.9175150386318693`*^9, 
   3.917532607408732*^9, 3.919243360518005*^9, 3.919938196471426*^9, 
   3.919938902027963*^9, 3.9199396315755997`*^9, {3.919940716372768*^9, 
   3.919940730419919*^9}, 3.920060738161825*^9, 3.920061322907201*^9, 
   3.920100040929831*^9, 3.9201017982676177`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"2cb6dd07-71c9-409c-82ac-8b7f9d8b6dce"],

Cell[BoxData["\<\"CopyRight (C) 2002-2021, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{
  3.91399741573396*^9, 3.913997465555099*^9, 3.914414017411179*^9, 
   3.91501972255442*^9, 3.915020149725353*^9, 3.915173670086132*^9, 
   3.915591253834475*^9, 3.915682190494756*^9, 3.91568264671624*^9, 
   3.915787692821638*^9, 3.916285523980191*^9, 3.916386808528965*^9, 
   3.916400252667492*^9, 3.916406000568632*^9, 3.916422883120925*^9, 
   3.91643211050998*^9, 3.916459701010441*^9, 3.916839156775363*^9, 
   3.916984113192559*^9, 3.917501027505509*^9, 3.9175150386318693`*^9, 
   3.917532607408732*^9, 3.919243360518005*^9, 3.919938196471426*^9, 
   3.919938902027963*^9, 3.9199396315755997`*^9, {3.919940716372768*^9, 
   3.919940730419919*^9}, 3.920060738161825*^9, 3.920061322907201*^9, 
   3.920100040929831*^9, 3.920101798268643*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"2bd1285e-87cb-4c70-a62c-95ad4be33952"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.91399741573396*^9, 3.913997465555099*^9, 3.914414017411179*^9, 
   3.91501972255442*^9, 3.915020149725353*^9, 3.915173670086132*^9, 
   3.915591253834475*^9, 3.915682190494756*^9, 3.91568264671624*^9, 
   3.915787692821638*^9, 3.916285523980191*^9, 3.916386808528965*^9, 
   3.916400252667492*^9, 3.916406000568632*^9, 3.916422883120925*^9, 
   3.91643211050998*^9, 3.916459701010441*^9, 3.916839156775363*^9, 
   3.916984113192559*^9, 3.917501027505509*^9, 3.9175150386318693`*^9, 
   3.917532607408732*^9, 3.919243360518005*^9, 3.919938196471426*^9, 
   3.919938902027963*^9, 3.9199396315755997`*^9, {3.919940716372768*^9, 
   3.919940730419919*^9}, 3.920060738161825*^9, 3.920061322907201*^9, 
   3.920100040929831*^9, 3.920101798269649*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"723cec4e-34e8-4fa9-8dd8-ac6674462e33"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{
  3.91399741573396*^9, 3.913997465555099*^9, 3.914414017411179*^9, 
   3.91501972255442*^9, 3.915020149725353*^9, 3.915173670086132*^9, 
   3.915591253834475*^9, 3.915682190494756*^9, 3.91568264671624*^9, 
   3.915787692821638*^9, 3.916285523980191*^9, 3.916386808528965*^9, 
   3.916400252667492*^9, 3.916406000568632*^9, 3.916422883120925*^9, 
   3.91643211050998*^9, 3.916459701010441*^9, 3.916839156775363*^9, 
   3.916984113192559*^9, 3.917501027505509*^9, 3.9175150386318693`*^9, 
   3.917532607408732*^9, 3.919243360518005*^9, 3.919938196471426*^9, 
   3.919938902027963*^9, 3.9199396315755997`*^9, {3.919940716372768*^9, 
   3.919940730419919*^9}, 3.920060738161825*^9, 3.920061322907201*^9, 
   3.920100040929831*^9, 3.920101798270615*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"af27e088-fe4a-40c4-95e9-299f0452cc9a"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.91399741573396*^9, 3.913997465555099*^9, 3.914414017411179*^9, 
   3.91501972255442*^9, 3.915020149725353*^9, 3.915173670086132*^9, 
   3.915591253834475*^9, 3.915682190494756*^9, 3.91568264671624*^9, 
   3.915787692821638*^9, 3.916285523980191*^9, 3.916386808528965*^9, 
   3.916400252667492*^9, 3.916406000568632*^9, 3.916422883120925*^9, 
   3.91643211050998*^9, 3.916459701010441*^9, 3.916839156775363*^9, 
   3.916984113192559*^9, 3.917501027505509*^9, 3.9175150386318693`*^9, 
   3.917532607408732*^9, 3.919243360518005*^9, 3.919938196471426*^9, 
   3.919938902027963*^9, 3.9199396315755997`*^9, {3.919940716372768*^9, 
   3.919940730419919*^9}, 3.920060738161825*^9, 3.920061322907201*^9, 
   3.920100040929831*^9, 3.920101798271679*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"813d3604-54b2-4153-811e-d7bd2ce36cc9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefManifold", "[", 
   RowBox[{"Eucl", ",", " ", "d", ",", " ", 
    RowBox[{"{", 
     RowBox[{
     "i", ",", " ", "j", " ", ",", "k", ",", " ", "i1", ",", " ", "i2", ",", 
      " ", "i3", ",", " ", "i4", ",", " ", "i5", ",", " ", "i6", ",", " ", 
      "i7", ",", " ", "i8", ",", " ", "i9", ",", " ", "i10", ",", " ", "j1", 
      ",", " ", "j2", ",", " ", "j3", ",", " ", "j4", ",", " ", "j5", ",", 
      " ", "j6", ",", " ", "j7", ",", " ", "j8", ",", " ", "j9", ",", " ", 
      "j10", ",", " ", "k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4", 
      ",", " ", "k5", ",", " ", "k6", ",", " ", "k7", ",", " ", "k8", ",", 
      " ", "k9", ",", " ", "k10", ",", " ", "r1", ",", " ", "r2", ",", " ", 
      "r3", ",", " ", "r4", ",", " ", "r5", ",", " ", "r6", ",", " ", "r7", 
      ",", " ", "r8", ",", " ", "r9", ",", " ", "r10", ",", " ", "r11", ",", 
      " ", "r12", ",", " ", "r13", ",", " ", "r14", ",", " ", "r15", ",", " ",
       "r16", ",", " ", "r17", ",", " ", "r18", ",", " ", "r19"}], "}"}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefMetric", "[", 
   RowBox[{"1", ",", 
    RowBox[{"\[Eta]", "[", 
     RowBox[{
      RowBox[{"-", "i"}], ",", 
      RowBox[{"-", "j"}]}], "]"}], ",", " ", "Cov\[Eta]"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.880787566814508*^9, 3.880787680576776*^9}, {
   3.880787730658595*^9, 3.880787783715767*^9}, {3.880787853100143*^9, 
   3.880787864433249*^9}, {3.880789211798562*^9, 3.880789212230836*^9}, {
   3.880813198544736*^9, 3.88081321001142*^9}, {3.881660691870491*^9, 
   3.8816607233559628`*^9}, 3.8860473527942133`*^9, {3.886154096953773*^9, 
   3.88615409757064*^9}, {3.886440345187418*^9, 3.886440353765299*^9}, {
   3.906443256648304*^9, 3.906443257418725*^9}, {3.908422648043108*^9, 
   3.9084227015513277`*^9}, {3.90842359815242*^9, 3.9084236588947315`*^9}, {
   3.9084254682660837`*^9, 3.908425468549161*^9}, {3.919938246176794*^9, 
   3.9199382467670608`*^9}, {3.9199382960918612`*^9, 3.919938296971096*^9}, {
   3.920101782789064*^9, 3.920101783276058*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"6c5f9555-5b6a-43f9-8130-705c264642f1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefManifold", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"manifold \"\>", "\[InvisibleSpace]", "Eucl", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefManifold, ": Defining ", 
   "manifold ", $CellContext`Eucl, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940731242983*^9, 3.920060739592547*^9, 
  3.92006132361084*^9, 3.920100054487217*^9, 3.920101800246131*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"4891535e-cbdb-4eb8-89b1-850c750dc915"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefVBundle", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vbundle \"\>", "\[InvisibleSpace]", 
   "TangentEucl", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefVBundle, ": Defining ", 
   "vbundle ", $CellContext`TangentEucl, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940731242983*^9, 3.920060739592547*^9, 
  3.92006132361084*^9, 3.920100054487217*^9, 3.920101800283147*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"769e49fa-2ee2-490e-92e0-3231b04b830b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric metric tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"\[Eta]", "[", 
    RowBox[{
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "j"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric metric tensor ", 
   $CellContext`\[Eta][-$CellContext`i, -$CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940731242983*^9, 3.920060739592547*^9, 
  3.92006132361084*^9, 3.920100054487217*^9, 3.9201018002863097`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"4374d385-2360-4ac2-8b2e-62548fc6b728"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric tensor \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"epsilon\[Eta]", "[", 
    RowBox[{
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "i1"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric tensor ", 
   $CellContext`epsilon\[Eta][-$CellContext`i, -$CellContext`i1], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940731242983*^9, 3.920060739592547*^9, 
  3.92006132361084*^9, 3.920100054487217*^9, 3.920101800287882*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"7fe9e2dc-5177-4747-a27c-6312263378ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"covariant derivative \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"Cov\[Eta]", "[", 
    RowBox[{"-", "i"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "covariant derivative ", 
   $CellContext`Cov\[Eta][-$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940731242983*^9, 3.920060739592547*^9, 
  3.92006132361084*^9, 3.920100054487217*^9, 3.920101800289336*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"b952a8e2-e05a-4b63-baf7-31c21bb80e56"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing torsion tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TorsionCov\[Eta]", "[", 
    RowBox[{"i", ",", 
     RowBox[{"-", "i1"}], ",", 
     RowBox[{"-", "i10"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing torsion tensor ", 
   $CellContext`TorsionCov\[Eta][$CellContext`i, -$CellContext`i1, \
-$CellContext`i10], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940731242983*^9, 3.920060739592547*^9, 
  3.92006132361084*^9, 3.920100054487217*^9, 3.920101800290493*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"e26aa43f-8d18-47a2-bbd3-59306174fab1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Christoffel tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"ChristoffelCov\[Eta]", "[", 
    RowBox[{"i", ",", 
     RowBox[{"-", "i1"}], ",", 
     RowBox[{"-", "i10"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Christoffel tensor ", 
   $CellContext`ChristoffelCov\[Eta][$CellContext`i, -$CellContext`i1, \
-$CellContext`i10], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940731242983*^9, 3.920060739592547*^9, 
  3.92006132361084*^9, 3.920100054487217*^9, 3.920101800291726*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"fe23fc15-0ef8-4152-8bde-b4ef4db6c70e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Riemann tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"RiemannCov\[Eta]", "[", 
    RowBox[{
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "i1"}], ",", 
     RowBox[{"-", "i10"}], ",", 
     RowBox[{"-", "i2"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Riemann tensor ", 
   $CellContext`RiemannCov\[Eta][-$CellContext`i, -$CellContext`i1, \
-$CellContext`i10, -$CellContext`i2], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940731242983*^9, 3.920060739592547*^9, 
  3.92006132361084*^9, 3.920100054487217*^9, 3.920101800293141*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"ff0cf430-fc98-4f6b-b8c7-0a29ad8f231c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Ricci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"RicciCov\[Eta]", "[", 
    RowBox[{
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "i1"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric Ricci tensor ", 
   $CellContext`RicciCov\[Eta][-$CellContext`i, -$CellContext`i1], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940731242983*^9, 3.920060739592547*^9, 
  3.92006132361084*^9, 3.920100054487217*^9, 3.920101800295155*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"c62305e2-7c3e-42af-a1e4-8b178519c02f"],

Cell[BoxData["\<\"** DefCovD:  Contractions of Riemann automatically replaced \
by Ricci.\"\>"], "Print",
 CellChangeTimes->{3.919940731242983*^9, 3.920060739592547*^9, 
  3.92006132361084*^9, 3.920100054487217*^9, 3.920101800345954*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"856f1d99-4ea1-47c0-ad33-37c8a2f870c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Ricci scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"RicciScalarCov\[Eta]", "[", "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Ricci scalar ", 
   $CellContext`RicciScalarCov\[Eta][], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940731242983*^9, 3.920060739592547*^9, 
  3.92006132361084*^9, 3.920100054487217*^9, 3.920101800347702*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"7220d3c5-503c-435c-a8fa-20fde5f44b62"],

Cell[BoxData["\<\"** DefCovD:  Contractions of Ricci automatically replaced \
by RicciScalar.\"\>"], "Print",
 CellChangeTimes->{3.919940731242983*^9, 3.920060739592547*^9, 
  3.92006132361084*^9, 3.920100054487217*^9, 3.920101800348778*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"0b626826-bc3e-45bc-a316-70efedf2cba8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Einstein tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"EinsteinCov\[Eta]", "[", 
    RowBox[{
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "i1"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Einstein tensor ", 
   $CellContext`EinsteinCov\[Eta][-$CellContext`i, -$CellContext`i1], ". ", 
   ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940731242983*^9, 3.920060739592547*^9, 
  3.92006132361084*^9, 3.920100054487217*^9, 3.920101800349771*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"438b21de-3f30-4ac3-8e6d-1651abdc3528"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Weyl tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"WeylCov\[Eta]", "[", 
    RowBox[{
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "i1"}], ",", 
     RowBox[{"-", "i10"}], ",", 
     RowBox[{"-", "i2"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "Weyl tensor ", 
   $CellContext`WeylCov\[Eta][-$CellContext`i, -$CellContext`i1, \
-$CellContext`i10, -$CellContext`i2], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940731242983*^9, 3.920060739592547*^9, 
  3.92006132361084*^9, 3.920100054487217*^9, 3.920101800389275*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"6a186142-de1a-4572-a943-2712608e6de0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric TFRicci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TFRicciCov\[Eta]", "[", 
    RowBox[{
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "i1"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric TFRicci tensor ", 
   $CellContext`TFRicciCov\[Eta][-$CellContext`i, -$CellContext`i1], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940731242983*^9, 3.920060739592547*^9, 
  3.92006132361084*^9, 3.920100054487217*^9, 3.920101800459539*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"75c5d21a-34c2-4691-91c2-acb27c4791e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Kretschmann scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"KretschmannCov\[Eta]", "[", "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Kretschmann scalar ", 
   $CellContext`KretschmannCov\[Eta][], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940731242983*^9, 3.920060739592547*^9, 
  3.92006132361084*^9, 3.920100054487217*^9, 3.92010180049351*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"4e139399-23ed-4414-87b9-b3e32739b938"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RiemannToWeylRules for dim \"\>", 
   "\[InvisibleSpace]", "d"}],
  SequenceForm[
  "** DefCovD:  Computing RiemannToWeylRules for dim ", $CellContext`d],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940731242983*^9, 3.920060739592547*^9, 
  3.92006132361084*^9, 3.920100054487217*^9, 3.920101800494837*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"069600b4-0980-47c5-a4fe-60c02457e615"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RicciToTFRicci for dim \"\>", 
   "\[InvisibleSpace]", "d"}],
  SequenceForm[
  "** DefCovD:  Computing RicciToTFRicci for dim ", $CellContext`d],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940731242983*^9, 3.920060739592547*^9, 
  3.92006132361084*^9, 3.920100054487217*^9, 3.92010180060734*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"7b9e5937-636d-4043-9ec0-636618e1b997"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RicciToEinsteinRules for dim \"\>", 
   "\[InvisibleSpace]", "d"}],
  SequenceForm[
  "** DefCovD:  Computing RicciToEinsteinRules for dim ", $CellContext`d],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940731242983*^9, 3.920060739592547*^9, 
  3.92006132361084*^9, 3.920100054487217*^9, 3.9201018006406407`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"ebfeaebf-615c-403a-aefa-4625521e682f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"weight +2 density \"\>", "\[InvisibleSpace]", 
   RowBox[{"Det\[Eta]", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"Determinant.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "weight +2 density ", 
   $CellContext`Det\[Eta][], ". ", "Determinant."],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940731242983*^9, 3.920060739592547*^9, 
  3.92006132361084*^9, 3.920100054487217*^9, 3.92010180064194*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"983531fe-5701-4a9c-a505-2843556a2e92"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"SetAttributes", "[", 
  RowBox[{"m", ",", " ", "Constant"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"G", ",", " ", "Constant"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"GF", ",", " ", "Constant"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"d", ",", " ", "Constant"}], "]"}]}], "Input",
 CellChangeTimes->{{3.860860398184321*^9, 3.860860406044461*^9}, {
   3.86089969492905*^9, 3.8608996954078813`*^9}, {3.860932157210406*^9, 
   3.8609321597074213`*^9}, {3.860932248088304*^9, 3.8609322503547688`*^9}, {
   3.861330406729451*^9, 3.861330456954784*^9}, {3.8613639936875057`*^9, 
   3.861364000767135*^9}, {3.86136461210653*^9, 3.861364621014279*^9}, {
   3.861364675241232*^9, 3.861364676114788*^9}, {3.86136522292202*^9, 
   3.861365226767032*^9}, {3.875937488626245*^9, 3.875937491138179*^9}, {
   3.877583123722472*^9, 3.877583124372198*^9}, {3.8787324101104107`*^9, 
   3.878732410943363*^9}, {3.881658384126348*^9, 3.881658386889152*^9}, {
   3.881660668001818*^9, 3.881660683095433*^9}, {3.881661344045288*^9, 
   3.8816613888968687`*^9}, {3.881662544458152*^9, 3.881662550488904*^9}, {
   3.882008424052105*^9, 3.882008426570498*^9}, {3.882957453887625*^9, 
   3.882957457087019*^9}, {3.883106910365179*^9, 3.8831069132071877`*^9}, {
   3.883109862700595*^9, 3.8831099009641542`*^9}, {3.886047404902012*^9, 
   3.886047414225172*^9}, {3.886050784810083*^9, 3.886050798127199*^9}, {
   3.886121845703928*^9, 3.886121865285605*^9}, {3.886332910642494*^9, 
   3.886332916965815*^9}, {3.886440363940151*^9, 3.8864403970753*^9}, {
   3.886645500445081*^9, 3.886645573813662*^9}, {3.88665621722464*^9, 
   3.88665622584643*^9}, {3.906440531860421*^9, 3.906440548215722*^9}, {
   3.906440597353283*^9, 3.906440598983473*^9}, {3.907394132461038*^9, 
   3.907394211168201*^9}, {3.907403134933975*^9, 3.907403140774903*^9}, {
   3.907403449986574*^9, 3.907403463761677*^9}, {3.907421669248744*^9, 
   3.90742167503474*^9}, {3.907838898604542*^9, 3.907838900854753*^9}, {
   3.908189531113235*^9, 3.908189531368874*^9}, 3.9084203255058064`*^9, {
   3.908866260348749*^9, 3.908866282334163*^9}, {3.9088697782630835`*^9, 
   3.908869804857335*^9}, {3.909745008814809*^9, 3.90974500911311*^9}, {
   3.911725721772842*^9, 3.911725724713505*^9}, {3.919938919408595*^9, 
   3.919938941787918*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"a950669a-8ba0-45a5-b14d-4d6a3b3e7e83"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], ",", " ", "Eucl", ",", " ", 
    RowBox[{"Antisymmetric", "[", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "j"}], "}"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"R", "[", "i", "]"}], ",", " ", "Eucl"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"r", "[", "]"}], ",", " ", "Eucl"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"\[Rho]", "[", "]"}], ",", " ", "Eucl"}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.860860514629367*^9, 3.8608605305354557`*^9}, {
   3.860861897075943*^9, 3.8608618978356647`*^9}, {3.860935746685523*^9, 
   3.860935772874122*^9}, {3.860936411806937*^9, 3.860936420082368*^9}, 
   3.860936491297738*^9, {3.875937524203743*^9, 3.8759375367388477`*^9}, {
   3.875938297236801*^9, 3.875938300102531*^9}, {3.876579177395054*^9, 
   3.876579192754078*^9}, {3.8768275276291227`*^9, 3.876827557624165*^9}, {
   3.8768277102983637`*^9, 3.876827710684511*^9}, {3.876907610495597*^9, 
   3.876907623201439*^9}, {3.877014058460824*^9, 3.877014083059249*^9}, {
   3.877014243008673*^9, 3.877014243839278*^9}, {3.877080054986651*^9, 
   3.877080061143035*^9}, {3.877081399986719*^9, 3.877081414879856*^9}, {
   3.877081447178519*^9, 3.877081447734256*^9}, {3.877585917061125*^9, 
   3.877585919085998*^9}, {3.878027993861381*^9, 3.878027995415022*^9}, {
   3.880458844450089*^9, 3.880458845224317*^9}, {3.880785659089364*^9, 
   3.880785685576672*^9}, {3.880786322670667*^9, 3.880786325016836*^9}, {
   3.880786359416862*^9, 3.8807863681264887`*^9}, {3.880789185286578*^9, 
   3.8807891929489822`*^9}, {3.880789394874097*^9, 3.8807893969392223`*^9}, {
   3.880886360700571*^9, 3.880886377496563*^9}, {3.880886456683121*^9, 
   3.880886486534535*^9}, {3.8813098019908714`*^9, 3.8813098044837513`*^9}, {
   3.8846672749032927`*^9, 3.884667282974553*^9}, {3.886048394716003*^9, 
   3.8860483949638424`*^9}, {3.886048535400725*^9, 3.886048536606606*^9}, {
   3.886048616907976*^9, 3.886048621655334*^9}, {3.886054256526977*^9, 
   3.886054270249797*^9}, {3.906440587380682*^9, 3.906440587755858*^9}, {
   3.9079242825105476`*^9, 3.907924296447081*^9}, {3.908420339568193*^9, 
   3.908420339880221*^9}, {3.919938955517289*^9, 3.919938980954144*^9}, {
   3.919939103633132*^9, 3.919939114089488*^9}, {3.919939149794643*^9, 
   3.91993915292239*^9}, {3.9199406935170093`*^9, 3.919940695548576*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"401e906c-11f3-4dc3-9bc3-d5c4931a7e2d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"S", "[", 
    RowBox[{"i", ",", "j"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`S[$CellContext`i, $CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940733038031*^9, 3.920060741148386*^9, 
  3.920061324771008*^9, 3.920100203128767*^9, 3.9201018024981008`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"44b5d764-9bda-4d25-ba2d-034d8de25b2e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"R", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`R[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940733038031*^9, 3.920060741148386*^9, 
  3.920061324771008*^9, 3.920100203128767*^9, 3.9201018025004473`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"fbed99d2-8201-41f0-9c65-cfa556b20d1d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"r", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`r[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940733038031*^9, 3.920060741148386*^9, 
  3.920061324771008*^9, 3.920100203128767*^9, 3.920101802502239*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"24733ed1-978e-4164-8481-079e3dcff036"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Rho]", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Rho][], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.919940733038031*^9, 3.920060741148386*^9, 
  3.920061324771008*^9, 3.920100203128767*^9, 3.920101802503443*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"d7526b23-6b2e-4592-b4e2-153249d723d9"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Metric in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"D", ">", "5"}], TraditionalForm]],ExpressionUUID->
  "e900563d-09fd-4974-b2ee-cc4ae89595aa"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.919939063074473*^9, 3.9199390679459352`*^9}, {
  3.919939643872853*^9, 
  3.919939658802028*^9}},ExpressionUUID->"a3e8b430-08ce-456e-8bec-\
da737a77f825"],

Cell[TextData[{
 "Dictionary Notebook to Paper:\n\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"hTree", "[", " ", "]"}], " ", "\[Rule]", " ", 
    SuperscriptBox[
     SubscriptBox["h", "00"], 
     RowBox[{"(", "1", ")"}]]}], TraditionalForm]],ExpressionUUID->
  "c78da5a9-4c54-437d-b9a9-b336198210d2"],
 "\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"hTree", "[", "i", "]"}], " ", "\[Rule]", " ", 
    SuperscriptBox[
     SubscriptBox["h", 
      RowBox[{"0", "i"}]], 
     RowBox[{"(", "1", ")"}]]}], TraditionalForm]],ExpressionUUID->
  "619d91da-73f4-4dc7-92e7-12d55b0d5b79"],
 "\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"hTree", "[", 
     RowBox[{"i", ",", "j"}], "]"}], " ", "\[Rule]", " ", 
    SuperscriptBox[
     SubscriptBox["h", "ij"], 
     RowBox[{"(", "1", ")"}]]}], TraditionalForm]],ExpressionUUID->
  "f5c38c03-9ad0-4a55-a64b-b600bd987164"],
 "\n- ...\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"h2Loop", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], " ", "\[Rule]", " ", 
    SuperscriptBox[
     SubscriptBox["h", "ij"], 
     RowBox[{"(", "3", ")"}]]}], TraditionalForm]],ExpressionUUID->
  "92d599cc-3898-424a-8ccd-bc07dc3fe3e9"],
 " \n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"R", "[", "i", "]"}], "\[Rule]", 
    SuperscriptBox["x", "i"]}], TraditionalForm]],ExpressionUUID->
  "09132b3a-2b29-4f25-aecc-f84d74f5d480"],
 "\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{"GF", "\[Rule]", "\[Alpha]"}], TraditionalForm]],ExpressionUUID->
  "52baaef9-f835-4dc2-8c5c-4102d479cbf1"],
 " (Gauge Parameter)\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Eta]", "ij"], "\[Rule]", 
    SuperscriptBox["\[Delta]", "ij"]}], TraditionalForm]],ExpressionUUID->
  "1ae76000-ff49-42ee-92f8-69b81c10803b"],
 "(every contraction is euclidean)"
}], "Text",
 CellChangeTimes->{{3.919939748285202*^9, 3.9199399013809443`*^9}, {
  3.919939969504451*^9, 3.919940044247284*^9}, {3.920100215568456*^9, 
  3.920100250409838*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"0169e6cf-70ce-4e8e-b95a-becb397e3aab"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"hTree", "[", "]"}], ",", 
     RowBox[{"hTree", "[", "i_", "]"}], ",", " ", 
     RowBox[{"hTree", "[", 
      RowBox[{"i_", ",", " ", "j_"}], "]"}]}], "}"}], "=", 
   RowBox[{"<<", "\"\<Attachment/hTree.m\>\""}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h1Loop", "[", "]"}], ",", 
     RowBox[{"h1Loop", "[", "i_", "]"}], ",", " ", 
     RowBox[{"h1Loop", "[", 
      RowBox[{"i_", ",", " ", "j_"}], "]"}]}], "}"}], "=", 
   RowBox[{"<<", "\"\<Attachment/h1Loop.m\>\""}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h2Loop", "[", "]"}], ",", 
     RowBox[{"h2Loop", "[", "i_", "]"}], ",", " ", 
     RowBox[{"h2Loop", "[", 
      RowBox[{"i_", ",", " ", "j_"}], "]"}]}], "}"}], "=", 
   RowBox[{"<<", "\"\<Attachment/h2Loop.m\>\""}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9199390948950577`*^9, 3.9199390950474453`*^9}, {
  3.919939158258614*^9, 3.919939218427361*^9}, {3.919939668131349*^9, 
  3.919939711764956*^9}, {3.920100851031496*^9, 3.920100851282444*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"b8a0c0a8-2855-402f-b3f8-626c523a2ed2"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"\[Kappa]", " ", 
    SubscriptBox["h", "00"]}], "=", 
   RowBox[{
    RowBox[{"\[Kappa]", " ", 
     SuperscriptBox[
      SubscriptBox["h", "00"], 
      RowBox[{"(", "1", ")"}]]}], "+", 
    RowBox[{"\[Kappa]", " ", 
     SuperscriptBox[
      SubscriptBox["h", "00"], 
      RowBox[{"(", "2", ")"}]]}], "+", 
    RowBox[{"\[Kappa]", " ", 
     SuperscriptBox[
      SubscriptBox["h", "00"], 
      RowBox[{"(", "3", ")"}]]}], "+", 
    RowBox[{"O", "(", 
     SuperscriptBox["G", "4"], ")"}]}]}], 
  TraditionalForm]],ExpressionUUID->"5d0d1e2c-cb51-4cb9-8121-d22424ec9fdb"]], \
"Subsubsection",
 CellChangeTimes->{{3.920100859434409*^9, 
  3.9201008773260126`*^9}},ExpressionUUID->"553253e2-01ca-4ed6-981b-\
b45cede5bf2a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"hTree", "[", "]"}], "+", 
  RowBox[{"h1Loop", "[", "]"}], "+", 
  RowBox[{"h2Loop", "[", "]"}]}]], "Input",
 CellChangeTimes->{{3.920100343041958*^9, 3.920100345377259*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"3abf1602-6757-406f-a90f-975c084bb448"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d,
        Editable->False]}], ")"}], " ", 
     InterpretationBox[
      StyleBox["G",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`G,
      Editable->False], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["m",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`m,
          Editable->False], "2"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"H1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             InterpretationBox[
              StyleBox["d",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`d,
              Editable->False]}], ")"}], " ", "H2"}]}], ")"}], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"S", 
             StyleBox[GridBox[{
                {" ", " "},
                {"i1", "i10"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`S[-$CellContext`i1, -$CellContext`i10],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"S", 
             StyleBox[GridBox[{
                {"i1", "i10"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`S[$CellContext`i1, $CellContext`i10],
         Editable->False]}], "+", 
       RowBox[{
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`d,
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{"H1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             InterpretationBox[
              StyleBox["d",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`d,
              Editable->False]}], ")"}], " ", "H2"}]}], ")"}], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"R", 
             StyleBox[GridBox[{
                {"i1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`R[$CellContext`i1],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"R", 
             StyleBox[GridBox[{
                {"i10"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`R[$CellContext`i10],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"S", 
             StyleBox[GridBox[{
                {" ", "i"},
                {"i1", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`S[-$CellContext`i1, $CellContext`i],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"S", 
             StyleBox[GridBox[{
                {" ", " "},
                {"i10", "i"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`S[-$CellContext`i10, -$CellContext`i],
         Editable->False]}]}], ")"}], " ", 
     InterpretationBox[
      StyleBox["\[Rho]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Rho][],
      Editable->False]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d,
        Editable->False]}], ")"}], " ", 
     InterpretationBox[
      StyleBox["m",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`m,
      Editable->False], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "4"]}]]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`d,
         Editable->False]}], ")"}], "2"], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "4"]}]], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      InterpretationBox[
       StyleBox["d",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`d,
       Editable->False]}], ")"}], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["G",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`G,
      Editable->False], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         InterpretationBox[
          StyleBox["d",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d,
          Editable->False]}], ")"}], " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["m",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`m,
         Editable->False], "2"], " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"8", " ", "C1"}], "+", 
         RowBox[{"2", " ", "C1", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`d,
            Editable->False], "3"]}], "+", 
         RowBox[{"12", " ", "H1"}], "-", 
         RowBox[{"16", " ", "H2"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`d,
            Editable->False], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "C1"}], "+", 
            RowBox[{"2", " ", "H2"}]}], ")"}]}], "+", 
         RowBox[{
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"16", " ", "C1"}], "-", 
            RowBox[{"6", " ", "H1"}], "+", 
            RowBox[{"16", " ", "H2"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], "2"], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"S", 
            StyleBox[GridBox[{
               {" ", " "},
               {"i", "i1"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`S[-$CellContext`i, -$CellContext`i1],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"S", 
            StyleBox[GridBox[{
               {"i", "i1"},
               {" ", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`S[$CellContext`i, $CellContext`i1],
        Editable->False]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"16", " ", "C2"}], "+", 
         RowBox[{"8", " ", "H1"}], "-", 
         RowBox[{
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"32", " ", "C2"}], "+", 
            RowBox[{"20", " ", "H1"}], "-", 
            RowBox[{"16", " ", "H2"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`d,
            Editable->False], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"10", " ", "C2"}], "+", 
            RowBox[{"4", " ", "H1"}], "-", 
            RowBox[{"8", " ", "H2"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`d,
            Editable->False], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"4", " ", "C2"}], "+", 
            RowBox[{"4", " ", "H2"}]}], ")"}]}]}], ")"}], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"R", 
            StyleBox[GridBox[{
               {"i"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`R[$CellContext`i],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"R", 
            StyleBox[GridBox[{
               {"i1"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`R[$CellContext`i1],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"S", 
            StyleBox[GridBox[{
               {" ", "i10"},
               {"i", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`S[-$CellContext`i, $CellContext`i10],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"S", 
            StyleBox[GridBox[{
               {" ", " "},
               {"i1", "i10"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`S[-$CellContext`i1, -$CellContext`i10],
        Editable->False]}]}], ")"}], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["\[Rho]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Rho][],
      Editable->False], "2"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d,
        Editable->False]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`d,
         Editable->False]}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"3", " ", 
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`d,
         Editable->False]}]}], ")"}], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "4"]}]], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      InterpretationBox[
       StyleBox["d",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`d,
       Editable->False]}], ")"}], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["G",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`G,
      Editable->False], "3"], " ", 
    InterpretationBox[
     StyleBox["m",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`m,
     Editable->False], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["GF",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`GF,
           Editable->False]}], "+", 
         RowBox[{
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["m",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`m,
         Editable->False], "2"], " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", "C1", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`d,
            Editable->False], "6"]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`d,
            Editable->False], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "C1", " ", 
             RowBox[{"(", 
              RowBox[{"32", "+", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False]}]}], ")"}], " ", "H2"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`d,
            Editable->False], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "22"}], "+", 
            RowBox[{"104", " ", "C2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["GF",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`GF,
                Editable->False]}], ")"}]}], "-", 
            RowBox[{"34", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False]}], "+", 
            RowBox[{"8", " ", "C1", " ", 
             RowBox[{"(", 
              RowBox[{"133", "+", 
               RowBox[{"51", " ", 
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False]}]}], ")"}]}], "-", 
            RowBox[{"293", " ", "H1"}], "+", 
            RowBox[{"102", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False], " ", "H1"}], "+", 
            RowBox[{"862", " ", "H2"}], "-", 
            RowBox[{"420", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False], " ", "H2"}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`d,
            Editable->False], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "14"}], "+", 
            RowBox[{"76", " ", "C2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["GF",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`GF,
                Editable->False]}], ")"}]}], "-", 
            RowBox[{"17", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False]}], "+", 
            RowBox[{"4", " ", "C1", " ", 
             RowBox[{"(", 
              RowBox[{"71", "+", 
               RowBox[{"41", " ", 
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False]}]}], ")"}]}], "-", 
            RowBox[{"197", " ", "H1"}], "+", 
            RowBox[{"54", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False], " ", "H1"}], "+", 
            RowBox[{"371", " ", "H2"}], "-", 
            RowBox[{"158", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False], " ", "H2"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "13"}], "+", 
            RowBox[{"88", " ", "C2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["GF",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`GF,
                Editable->False]}], ")"}]}], "-", 
            RowBox[{"14", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False]}], "+", 
            RowBox[{"8", " ", "C1", " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", 
               RowBox[{"15", " ", 
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False]}]}], ")"}]}], "-", 
            RowBox[{"217", " ", "H1"}], "+", 
            RowBox[{"50", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False], " ", "H1"}], "+", 
            RowBox[{"302", " ", "H2"}], "-", 
            RowBox[{"116", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False], " ", "H2"}]}], ")"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"8", " ", "C2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["GF",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`GF,
                Editable->False]}], ")"}]}], "-", 
            InterpretationBox[
             StyleBox["GF",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`GF,
             Editable->False], "+", 
            RowBox[{"8", " ", "C1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               InterpretationBox[
                StyleBox["GF",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`GF,
                Editable->False]}], ")"}]}], "-", 
            RowBox[{"19", " ", "H1"}], "+", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False], " ", "H1"}], "+", 
            RowBox[{"22", " ", "H2"}], "-", 
            RowBox[{"8", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False], " ", "H2"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`d,
            Editable->False], "4"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"12", " ", "C2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["GF",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`GF,
                Editable->False]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False]}], "-", 
            RowBox[{"4", " ", "C1", " ", 
             RowBox[{"(", 
              RowBox[{"131", "+", 
               RowBox[{"29", " ", 
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"39", " ", "H1"}], "-", 
            RowBox[{"18", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False], " ", "H1"}], "-", 
            RowBox[{"243", " ", "H2"}], "+", 
            RowBox[{"138", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False], " ", "H2"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], "2"], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"S", 
            StyleBox[GridBox[{
               {" ", " "},
               {"i", "i1"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`S[-$CellContext`i, -$CellContext`i1],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"S", 
            StyleBox[GridBox[{
               {"i", "i1"},
               {" ", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`S[$CellContext`i, $CellContext`i1],
        Editable->False]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"128", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "C2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               InterpretationBox[
                StyleBox["GF",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`GF,
                Editable->False]}], ")"}]}], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "H1"}], ")"}]}], "+", "H1"}], ")"}]}],
          "-", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`d,
            Editable->False], "5"], " ", 
          RowBox[{"(", 
           RowBox[{"101", "+", 
            RowBox[{"4", " ", "C2", " ", 
             RowBox[{"(", 
              RowBox[{"67", "+", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"51", " ", "H1"}], "-", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{"32", "+", 
               RowBox[{"9", " ", "H1"}], "-", 
               RowBox[{"69", " ", "H2"}]}], ")"}]}], "-", 
            RowBox[{"243", " ", "H2"}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`d,
            Editable->False], "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "C2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", "H2"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"16", " ", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{"37", "+", 
            RowBox[{"C2", " ", 
             RowBox[{"(", 
              RowBox[{"84", "+", 
               RowBox[{"52", " ", 
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"49", " ", "H1"}], "-", 
            RowBox[{"22", " ", "H2"}], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "33"}], "+", 
               RowBox[{"18", " ", "H1"}], "+", 
               RowBox[{"8", " ", "H2"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`d,
            Editable->False], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"267", "+", 
            RowBox[{"16", " ", "C2", " ", 
             RowBox[{"(", 
              RowBox[{"41", "+", 
               RowBox[{"15", " ", 
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"381", " ", "H1"}], "-", 
            RowBox[{"302", " ", "H2"}], "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "105"}], "+", 
               RowBox[{"13", " ", "H1"}], "+", 
               RowBox[{"58", " ", "H2"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`d,
            Editable->False], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"239", "+", 
            RowBox[{"32", " ", "C2", " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", 
               RowBox[{"4", " ", 
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"299", " ", "H1"}], "-", 
            RowBox[{"371", " ", "H2"}], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "167"}], "-", 
               RowBox[{"28", " ", "H1"}], "+", 
               RowBox[{"158", " ", "H2"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`d,
            Editable->False], "4"], " ", 
          RowBox[{"(", 
           RowBox[{"444", "+", 
            RowBox[{"128", " ", "C2", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               InterpretationBox[
                StyleBox["GF",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`GF,
                Editable->False]}], ")"}]}], "+", 
            RowBox[{"409", " ", "H1"}], "-", 
            RowBox[{"862", " ", "H2"}], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "286"}], "-", 
               RowBox[{"90", " ", "H1"}], "+", 
               RowBox[{"420", " ", "H2"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"R", 
            StyleBox[GridBox[{
               {"i"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`R[$CellContext`i],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"R", 
            StyleBox[GridBox[{
               {"i1"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`R[$CellContext`i1],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"S", 
            StyleBox[GridBox[{
               {" ", "i10"},
               {"i", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`S[-$CellContext`i, $CellContext`i10],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"S", 
            StyleBox[GridBox[{
               {" ", " "},
               {"i1", "i10"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`S[-$CellContext`i1, -$CellContext`i10],
        Editable->False]}]}], ")"}], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["\[Rho]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Rho][],
      Editable->False], "3"]}]}]}]], "Output",
 CellChangeTimes->{
  3.919939914678691*^9, {3.920060730351469*^9, 3.920060746349587*^9}, 
   3.920100256526985*^9, 3.920100345730191*^9, 3.920100430883542*^9, 
   3.920100486116439*^9, 3.920101808810979*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"986c4819-25dd-498a-b2f7-70355f94d24b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"\[Kappa]", " ", 
    SubscriptBox["h", 
     RowBox[{"0", "i"}]]}], "=", 
   RowBox[{
    RowBox[{"\[Kappa]", " ", 
     SuperscriptBox[
      SubscriptBox["h", 
       RowBox[{"0", "i"}]], 
      RowBox[{"(", "1", ")"}]]}], "+", 
    RowBox[{"\[Kappa]", " ", 
     SuperscriptBox[
      SubscriptBox["h", 
       RowBox[{"0", "i"}]], 
      RowBox[{"(", "2", ")"}]]}], "+", 
    RowBox[{"\[Kappa]", " ", 
     SuperscriptBox[
      SubscriptBox["h", 
       RowBox[{"0", "i"}]], 
      RowBox[{"(", "3", ")"}]]}], "+", 
    RowBox[{"O", "(", 
     SuperscriptBox["G", "4"], ")"}]}]}], 
  TraditionalForm]],ExpressionUUID->"0762b67b-ac49-499d-8bb2-bd9fb6d026dd"]], \
"Subsubsection",
 CellChangeTimes->{{3.920100859434409*^9, 
  3.920100896312264*^9}},ExpressionUUID->"66c34d6f-340c-4c8b-957b-\
cd3750d0c75a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"hTree", "[", "i", "]"}], "+", 
  RowBox[{"h1Loop", "[", "i", "]"}], "+", 
  RowBox[{"h2Loop", "[", "i", "]"}]}]], "Input",
 CellChangeTimes->{{3.920100343041958*^9, 3.920100345377259*^9}, {
  3.920100897787594*^9, 3.920100901148398*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"0ef8963e-6659-4609-ba27-756709ae8318"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d,
        Editable->False]}], ")"}], " ", 
     InterpretationBox[
      StyleBox["G",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`G,
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"R", 
          StyleBox[GridBox[{
             {"k"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`R[$CellContext`k],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"S", 
          StyleBox[GridBox[{
             {"i", " "},
             {" ", "k"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`S[$CellContext`i, -$CellContext`k],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox["\[Rho]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Rho][],
      Editable->False]}], 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False], "2"]]}], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d,
        Editable->False]}], ")"}], "2"], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["G",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`G,
      Editable->False], "2"], " ", 
    InterpretationBox[
     StyleBox["m",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`m,
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"R", 
         StyleBox[GridBox[{
            {"i1"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`R[$CellContext`i1],
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"S", 
         StyleBox[GridBox[{
            {"i", " "},
            {" ", "i1"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`S[$CellContext`i, -$CellContext`i1],
     Editable->False], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["\[Rho]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Rho][],
      Editable->False], "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      InterpretationBox[
       StyleBox["d",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`d,
       Editable->False]}], ")"}], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False], "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d,
        Editable->False]}], ")"}], "3"], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["G",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`G,
      Editable->False], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"7", "-", 
      RowBox[{"2", " ", 
       InterpretationBox[
        StyleBox["GF",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`GF,
        Editable->False]}], "+", 
      RowBox[{
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d,
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["GF",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`GF,
           Editable->False]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["m",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`m,
      Editable->False], "2"], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"R", 
         StyleBox[GridBox[{
            {"i1"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`R[$CellContext`i1],
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"S", 
         StyleBox[GridBox[{
            {"i", " "},
            {" ", "i1"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`S[$CellContext`i, -$CellContext`i1],
     Editable->False], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["\[Rho]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Rho][],
      Editable->False], "3"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      InterpretationBox[
       StyleBox["d",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`d,
       Editable->False]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d,
        Editable->False]}], ")"}], "2"], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False], "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.919939914678691*^9, {3.920060730351469*^9, 3.920060746349587*^9}, 
   3.920100256526985*^9, 3.920100345730191*^9, 3.920100430883542*^9, 
   3.920100486116439*^9, 3.920100901631648*^9, 3.920101812698276*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"fb98e570-f2ce-4215-9ddc-91e848e8e059"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"\[Kappa]", " ", 
    SubscriptBox["h", "ij"]}], "=", 
   RowBox[{
    RowBox[{"\[Kappa]", " ", 
     SuperscriptBox[
      SubscriptBox["h", "ij"], 
      RowBox[{"(", "1", ")"}]]}], "+", 
    RowBox[{"\[Kappa]", " ", 
     SuperscriptBox[
      SubscriptBox["h", "ij"], 
      RowBox[{"(", "2", ")"}]]}], "+", 
    RowBox[{"\[Kappa]", " ", 
     SuperscriptBox[
      SubscriptBox["h", "ij"], 
      RowBox[{"(", "3", ")"}]]}], "+", 
    RowBox[{"O", "(", 
     SuperscriptBox["G", "4"], ")"}]}]}], 
  TraditionalForm]],ExpressionUUID->"4358d93e-6cba-4661-8633-522ea03b6e86"]], \
"Subsubsection",
 CellChangeTimes->{{3.920100859434409*^9, 
  3.920100909975952*^9}},ExpressionUUID->"b1613d10-95c8-46a7-ba1d-\
4ca694cd92c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"hTree", "[", 
   RowBox[{"i", ",", " ", "j"}], "]"}], "+", 
  RowBox[{"h1Loop", "[", 
   RowBox[{"i", ",", " ", "j"}], "]"}], "+", 
  RowBox[{"h2Loop", "[", 
   RowBox[{"i", ",", " ", "j"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920100343041958*^9, 3.920100345377259*^9}, {
  3.920100912964408*^9, 3.9201009174664316`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"697da577-d898-4b6a-b7cd-a8863bbd8c29"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`d,
         Editable->False]}], ")"}], " ", 
      InterpretationBox[
       StyleBox["m",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`m,
       Editable->False], " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["r",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`r[],
        Editable->False], "4"]}]], 
    RowBox[{"2", " ", 
     InterpretationBox[
      StyleBox["G",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`G,
      Editable->False], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "C1"}], " ", 
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`d,
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", 
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`d,
            Editable->False]}], "+", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`d,
            Editable->False], "2"]}], ")"}], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"R", 
             StyleBox[GridBox[{
                {"i"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`R[$CellContext`i],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"R", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`R[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"S", 
             StyleBox[GridBox[{
                {" ", " "},
                {"i1", "i10"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`S[-$CellContext`i1, -$CellContext`i10],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"S", 
             StyleBox[GridBox[{
                {"i1", "i10"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`S[$CellContext`i1, $CellContext`i10],
         Editable->False]}], "+", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], "+", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "2"]}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "C2"}], "+", "H1"}], ")"}], " ", 
           InterpretationBox[
            StyleBox[GridBox[{
               {"S", 
                StyleBox[GridBox[{
                   {"i", "i1"},
                   {" ", " "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`S[$CellContext`i, $CellContext`i1],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox[GridBox[{
               {"S", 
                StyleBox[GridBox[{
                   {"j", " "},
                   {" ", "i1"}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`S[$CellContext`j, -$CellContext`i1],
            Editable->False]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["m",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`m,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                InterpretationBox[
                 StyleBox["d",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`d,
                 Editable->False]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"C1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}], ")"}]}], "+", "H1", "-", "H2"}], 
               ")"}], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"S", 
                   StyleBox[GridBox[{
                    {" ", " "},
                    {"i1", "i10"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`S[-$CellContext`i1, -$CellContext`i10],
               Editable->False], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"S", 
                   StyleBox[GridBox[{
                    {"i1", "i10"},
                    {" ", " "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`S[$CellContext`i1, $CellContext`i10],
               Editable->False]}]}], ")"}], " ", 
           InterpretationBox[
            StyleBox[GridBox[{
               {"\[Eta]", 
                StyleBox[GridBox[{
                   {"i", "j"},
                   {" ", " "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Eta][$CellContext`i, $CellContext`j],
            Editable->False]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False]}], ")"}], " ", 
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`d,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"R", 
             StyleBox[GridBox[{
                {"i1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`R[$CellContext`i1],
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"C2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["d",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`d,
              Editable->False]}], ")"}], " ", 
           InterpretationBox[
            StyleBox[GridBox[{
               {"R", 
                StyleBox[GridBox[{
                   {"j"},
                   {" "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`R[$CellContext`j],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox[GridBox[{
               {"S", 
                StyleBox[GridBox[{
                   {"i", "i10"},
                   {" ", " "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`S[$CellContext`i, $CellContext`i10],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox[GridBox[{
               {"S", 
                StyleBox[GridBox[{
                   {" ", " "},
                   {"i1", "i10"}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`S[-$CellContext`i1, -$CellContext`i10],
            Editable->False]}], "+", 
          RowBox[{"C2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["d",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`d,
              Editable->False]}], ")"}], " ", 
           InterpretationBox[
            StyleBox[GridBox[{
               {"R", 
                StyleBox[GridBox[{
                   {"i"},
                   {" "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`R[$CellContext`i],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox[GridBox[{
               {"S", 
                StyleBox[GridBox[{
                   {" ", " "},
                   {"i1", "i10"}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`S[-$CellContext`i1, -$CellContext`i10],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox[GridBox[{
               {"S", 
                StyleBox[GridBox[{
                   {"j", "i10"},
                   {" ", " "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`S[$CellContext`j, $CellContext`i10],
            Editable->False]}], "+", 
          RowBox[{
           InterpretationBox[
            StyleBox[GridBox[{
               {"R", 
                StyleBox[GridBox[{
                   {"i10"},
                   {" "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`R[$CellContext`i10],
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["d",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`d,
                 Editable->False]}], ")"}], " ", "H1", " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"S", 
                   StyleBox[GridBox[{
                    {"i", " "},
                    {" ", "i1"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`S[$CellContext`i, -$CellContext`i1],
               Editable->False], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"S", 
                   StyleBox[GridBox[{
                    {"j", " "},
                    {" ", "i10"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`S[$CellContext`j, -$CellContext`i10],
               Editable->False]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "H1"}], "+", "H2"}], ")"}], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"S", 
                   StyleBox[GridBox[{
                    {" ", "i2"},
                    {"i1", " "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`S[-$CellContext`i1, $CellContext`i2],
               Editable->False], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"S", 
                   StyleBox[GridBox[{
                    {" ", " "},
                    {"i10", "i2"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`S[-$CellContext`i10, -$CellContext`i2],
               Editable->False], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"\[Eta]", 
                   StyleBox[GridBox[{
                    {"i", "j"},
                    {" ", " "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Eta][$CellContext`i, $CellContext`j],
               Editable->False]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     InterpretationBox[
      StyleBox["\[Rho]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Rho][],
      Editable->False]}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d,
        Editable->False]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`d,
         Editable->False]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d,
        Editable->False]}], ")"}], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "6"]}]], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["G",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`G,
      Editable->False], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         InterpretationBox[
          StyleBox["d",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d,
          Editable->False]}], ")"}], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"R", 
            StyleBox[GridBox[{
               {"i"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`R[$CellContext`i],
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          InterpretationBox[
           StyleBox[GridBox[{
              {"R", 
               StyleBox[GridBox[{
                  {"j"},
                  {" "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`R[$CellContext`j],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "+", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["d",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`d,
                 Editable->False], "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"4", " ", 
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False]}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["d",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`d,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"4", " ", 
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["m",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`m,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 InterpretationBox[
                  StyleBox["d",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`d,
                  Editable->False]}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"24", " ", "C2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], ")"}]}], "+", 
                  RowBox[{"8", " ", "C1", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], ")"}]}], "+", 
                  RowBox[{"4", " ", "H1"}], "-", 
                  RowBox[{"8", " ", 
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H1"}], "+", 
                  RowBox[{"4", " ", "H2"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["d",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`d,
                  Editable->False], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"C1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}]}], ")"}], " ", "H2"}]}], ")"}]}], "+", 
               
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"8", " ", "C1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], ")"}]}], "+", 
                  RowBox[{"8", " ", "C2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], ")"}]}], "-", 
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "-", 
                  RowBox[{"3", " ", "H1"}], "+", 
                  RowBox[{"4", " ", 
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H1"}], "+", 
                  RowBox[{"6", " ", "H2"}], "-", 
                  RowBox[{"8", " ", 
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H2"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["d",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`d,
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"8", " ", "C2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "-", 
                  RowBox[{"4", " ", "C1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}]}], ")"}]}], "+", 
                  RowBox[{"6", " ", "H1"}], "-", 
                  RowBox[{"8", " ", 
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H1"}], "-", 
                  RowBox[{"16", " ", "H2"}], "+", 
                  RowBox[{"24", " ", 
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H2"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"], " ", 
             InterpretationBox[
              StyleBox[GridBox[{
                 {"S", 
                  StyleBox[GridBox[{
                    {" ", " "},
                    {"i1", "i10"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`S[-$CellContext`i1, -$CellContext`i10],
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[GridBox[{
                 {"S", 
                  StyleBox[GridBox[{
                    {"i1", "i10"},
                    {" ", " "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`S[$CellContext`i1, $CellContext`i10],
              Editable->False]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             InterpretationBox[
              StyleBox["d",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`d,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "+", "H1", "-", 
                  RowBox[{"2", " ", "H2"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["d",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`d,
                  Editable->False], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"4", " ", 
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "H2"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["d",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`d,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"4", " ", "H1"}], "+", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"4", " ", "H1"}], "-", 
                    RowBox[{"8", " ", "H2"}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", "H2"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["d",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`d,
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "-", 
                  RowBox[{"6", " ", "H1"}], "+", 
                  RowBox[{"8", " ", 
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "H1", "-", "H2"}], ")"}]}], "+", 
                  RowBox[{"4", " ", "H2"}]}], ")"}]}]}], ")"}], " ", 
             InterpretationBox[
              StyleBox[GridBox[{
                 {"R", 
                  StyleBox[GridBox[{
                    {"i1"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`R[$CellContext`i1],
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[GridBox[{
                 {"R", 
                  StyleBox[GridBox[{
                    {"i10"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`R[$CellContext`i10],
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[GridBox[{
                 {"S", 
                  StyleBox[GridBox[{
                    {" ", "i2"},
                    {"i1", " "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`S[-$CellContext`i1, $CellContext`i2],
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[GridBox[{
                 {"S", 
                  StyleBox[GridBox[{
                    {" ", " "},
                    {"i10", "i2"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`S[-$CellContext`i10, -$CellContext`i2],
              Editable->False]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`d,
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"16", " ", "C2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["GF",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`GF,
                Editable->False]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False]}], "-", 
            RowBox[{"8", " ", "H1"}], "+", 
            RowBox[{"8", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False], " ", "H1"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["d",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`d,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"C2", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"10", " ", 
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}]}], ")"}]}], "-", "H1", "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "H1", "-", 
                  RowBox[{"2", " ", "H2"}]}], ")"}]}], "+", "H2"}], ")"}]}], 
            "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["d",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`d,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "C2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False]}], ")"}]}], "-", 
               RowBox[{"11", " ", "H1"}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"10", " ", "H1"}], "-", 
                  RowBox[{"8", " ", "H2"}]}], ")"}]}], "+", 
               RowBox[{"10", " ", "H2"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["d",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`d,
               Editable->False], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "H2"}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", "C2"}], "+", 
                  RowBox[{"4", " ", "H2"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["r",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`r[],
            Editable->False], "2"], " ", 
          InterpretationBox[
           StyleBox[GridBox[{
              {"R", 
               StyleBox[GridBox[{
                  {"i1"},
                  {" "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`R[$CellContext`i1],
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[GridBox[{
              {"S", 
               StyleBox[GridBox[{
                  {" ", " "},
                  {"i1", "i10"}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`S[-$CellContext`i1, -$CellContext`i10],
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[GridBox[{
              {"S", 
               StyleBox[GridBox[{
                  {"j", "i10"},
                  {" ", " "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`S[$CellContext`j, $CellContext`i10],
           Editable->False]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`d,
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"4", " ", "H1"}], "+", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"8", " ", "C2"}], "+", 
               RowBox[{"4", " ", "H1"}]}], ")"}]}], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["d",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`d,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"8", " ", "C2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False]}], ")"}]}], "-", 
               RowBox[{"16", " ", "H1"}], "+", 
               RowBox[{"4", " ", 
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", "H1"}], "-", 
                  RowBox[{"2", " ", "H2"}]}], ")"}]}], "-", 
               RowBox[{"4", " ", "H2"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["d",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`d,
               Editable->False], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "C2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False]}], ")"}]}], "+", 
               RowBox[{"4", " ", "H1"}], "+", 
               RowBox[{"4", " ", 
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "H2"}], ")"}]}], "-", 
               RowBox[{"4", " ", "H2"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["d",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`d,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"C2", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"5", " ", 
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "H1"}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "H2"}], ")"}]}], "-", 
               RowBox[{"2", " ", "H2"}]}], ")"}]}], "+", 
            RowBox[{"8", " ", "H2"}]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[GridBox[{
              {"S", 
               StyleBox[GridBox[{
                  {"i", "i1"},
                  {" ", " "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`S[$CellContext`i, $CellContext`i1],
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[GridBox[{
              {"S", 
               StyleBox[GridBox[{
                  {"j", " "},
                  {" ", "i1"}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`S[$CellContext`j, -$CellContext`i1],
           Editable->False]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "14"}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["d",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`d,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "-", 
                  RowBox[{"6", " ", 
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["d",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`d,
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False]}]}], ")"}], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["m",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`m,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "C2"}], "+", 
               RowBox[{"C1", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["d",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`d,
                  Editable->False], "4"]}], "+", 
               InterpretationBox[
                StyleBox["GF",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`GF,
                Editable->False], "-", 
               RowBox[{"8", " ", "C2", " ", 
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False]}], "-", 
               RowBox[{"8", " ", "C1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False]}], ")"}]}], "+", 
               RowBox[{"15", " ", "H1"}], "-", 
               RowBox[{"4", " ", 
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False], " ", "H1"}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["d",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`d,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"6", " ", "C2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], ")"}]}], "+", 
                  RowBox[{"2", " ", "C1", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], ")"}]}], "+", 
                  RowBox[{"12", " ", "H1"}], "-", 
                  RowBox[{"2", " ", 
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H1"}], "-", 
                  RowBox[{"9", " ", "H2"}]}], ")"}]}], "-", 
               RowBox[{"14", " ", "H2"}], "+", 
               RowBox[{"8", " ", 
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False], " ", "H2"}], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["d",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`d,
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "C2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], ")"}]}], "-", 
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "+", 
                  RowBox[{"C1", " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}]}], ")"}]}], "-", 
                  RowBox[{"5", " ", "H1"}], "+", 
                  RowBox[{"2", " ", 
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H1"}], "+", 
                  RowBox[{"9", " ", "H2"}], "-", 
                  RowBox[{"6", " ", 
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H2"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["d",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`d,
                  Editable->False], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"C1", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], ")"}]}], "+", "H2", "-", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H2"}]}], ")"}]}]}], ")"}], " ", 
             InterpretationBox[
              StyleBox[GridBox[{
                 {"S", 
                  StyleBox[GridBox[{
                    {" ", " "},
                    {"i1", "i10"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`S[-$CellContext`i1, -$CellContext`i10],
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[GridBox[{
                 {"S", 
                  StyleBox[GridBox[{
                    {"i1", "i10"},
                    {" ", " "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`S[$CellContext`i1, $CellContext`i10],
              Editable->False]}]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[GridBox[{
              {"\[Eta]", 
               StyleBox[GridBox[{
                  {"i", "j"},
                  {" ", " "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Eta][$CellContext`i, $CellContext`j],
           Editable->False]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         InterpretationBox[
          StyleBox["d",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d,
          Editable->False]}], ")"}], " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], "2"], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"R", 
            StyleBox[GridBox[{
               {"i1"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`R[$CellContext`i1],
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`d,
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"16", " ", "C2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["GF",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`GF,
                Editable->False]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False]}], "-", 
            RowBox[{"8", " ", "H1"}], "+", 
            RowBox[{"8", " ", 
             InterpretationBox[
              StyleBox["GF",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`GF,
              Editable->False], " ", "H1"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["d",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`d,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"C2", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"10", " ", 
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}]}], ")"}]}], "-", "H1", "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "H1", "-", 
                  RowBox[{"2", " ", "H2"}]}], ")"}]}], "+", "H2"}], ")"}]}], 
            "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["d",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`d,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "C2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False]}], ")"}]}], "-", 
               RowBox[{"11", " ", "H1"}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"10", " ", "H1"}], "-", 
                  RowBox[{"8", " ", "H2"}]}], ")"}]}], "+", 
               RowBox[{"10", " ", "H2"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["d",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`d,
               Editable->False], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "H2"}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["GF",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`GF,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", "C2"}], "+", 
                  RowBox[{"4", " ", "H2"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          InterpretationBox[
           StyleBox[GridBox[{
              {"R", 
               StyleBox[GridBox[{
                  {"j"},
                  {" "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`R[$CellContext`j],
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[GridBox[{
              {"S", 
               StyleBox[GridBox[{
                  {"i", "i10"},
                  {" ", " "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`S[$CellContext`i, $CellContext`i10],
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[GridBox[{
              {"S", 
               StyleBox[GridBox[{
                  {" ", " "},
                  {"i1", "i10"}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`S[-$CellContext`i1, -$CellContext`i10],
           Editable->False]}], "+", 
         RowBox[{
          InterpretationBox[
           StyleBox[GridBox[{
              {"R", 
               StyleBox[GridBox[{
                  {"i10"},
                  {" "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`R[$CellContext`i10],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox["d",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`d,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["d",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`d,
                  Editable->False], "2"]}], "+", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["d",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`d,
                 Editable->False], "3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "-", 
               RowBox[{"4", " ", "H1"}]}], ")"}], " ", 
             InterpretationBox[
              StyleBox[GridBox[{
                 {"S", 
                  StyleBox[GridBox[{
                    {"i", " "},
                    {" ", "i1"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`S[$CellContext`i, -$CellContext`i1],
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[GridBox[{
                 {"S", 
                  StyleBox[GridBox[{
                    {"j", " "},
                    {" ", "i10"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`S[$CellContext`j, -$CellContext`i10],
              Editable->False]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"8", " ", "C2"}], "-", 
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "+", 
                  RowBox[{"5", " ", "H1"}], "-", 
                  RowBox[{"2", " ", "H2"}]}], ")"}]}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["d",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`d,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "-", 
                  RowBox[{"24", " ", "C2"}], "-", 
                  RowBox[{"26", " ", "H1"}], "+", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"4", " ", "H1"}], "-", 
                    RowBox[{"8", " ", "H2"}]}], ")"}]}], "+", 
                  RowBox[{"32", " ", "H2"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["d",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`d,
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", 
                  RowBox[{"14", " ", "C2"}], "+", 
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "-", 
                  RowBox[{"15", " ", "H1"}], "+", 
                  RowBox[{"5", " ", "H2"}], "+", 
                  RowBox[{"2", " ", 
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H2"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["d",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`d,
                  Editable->False], "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "C2"}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "H2"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["d",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`d,
                  Editable->False], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"24", " ", "C2"}], "+", 
                  RowBox[{"12", " ", "H1"}], "-", 
                  RowBox[{"14", " ", "H2"}], "+", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "-", 
                    RowBox[{"4", " ", "H1"}], "+", 
                    RowBox[{"8", " ", "H2"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             InterpretationBox[
              StyleBox[GridBox[{
                 {"S", 
                  StyleBox[GridBox[{
                    {" ", "i2"},
                    {"i1", " "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`S[-$CellContext`i1, $CellContext`i2],
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[GridBox[{
                 {"S", 
                  StyleBox[GridBox[{
                    {" ", " "},
                    {"i10", "i2"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`S[-$CellContext`i10, -$CellContext`i2],
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[GridBox[{
                 {"\[Eta]", 
                  StyleBox[GridBox[{
                    {"i", "j"},
                    {" ", " "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Eta][$CellContext`i, $CellContext`j],
              Editable->False]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["\[Rho]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Rho][],
      Editable->False], "2"]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["G",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`G,
       Editable->False], "3"], " ", 
     InterpretationBox[
      StyleBox["m",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`m,
      Editable->False], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "-", 
          RowBox[{"10", " ", 
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`d,
            Editable->False]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`d,
             Editable->False], "2"]}]}], ")"}], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"R", 
             StyleBox[GridBox[{
                {"i"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`R[$CellContext`i],
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           InterpretationBox[
            StyleBox[GridBox[{
               {"R", 
                StyleBox[GridBox[{
                   {"j"},
                   {" "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`R[$CellContext`j],
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "C1", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "-", 
                   InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "7"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "C1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "48"}], "+", 
                    RowBox[{"7", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"81", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], ")"}], " ", "H2"}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 InterpretationBox[
                  StyleBox["d",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`d,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "53"}], "+", 
                   RowBox[{"250", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "-", 
                   RowBox[{"160", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}], "+", 
                   RowBox[{"8", " ", "C1", " ", 
                    RowBox[{"(", 
                    RowBox[{"41", "-", 
                    RowBox[{"151", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"44", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"8", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"103", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"99", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                   RowBox[{"318", " ", "H1"}], "-", 
                   RowBox[{"84", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H1"}], "+", 
                   RowBox[{"676", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H1"}], "+", 
                   RowBox[{"528", " ", "H2"}], "+", 
                   RowBox[{"272", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H2"}], "-", 
                   RowBox[{"1024", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "73"}], "+", 
                   RowBox[{"204", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "-", 
                   RowBox[{"140", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}], "+", 
                   RowBox[{"14", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"51", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"50", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", "C1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "223"}], "-", 
                    RowBox[{"244", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"558", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                   RowBox[{"175", " ", "H1"}], "-", 
                   RowBox[{"77", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H1"}], "+", 
                   RowBox[{"499", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H1"}], "+", 
                   RowBox[{"66", " ", "H2"}], "+", 
                   RowBox[{"350", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H2"}], "-", 
                   RowBox[{"680", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"24", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "-", 
                   RowBox[{"16", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}], "+", 
                   RowBox[{"12", " ", "C1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"8", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"15", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"13", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                   RowBox[{"14", " ", "H1"}], "-", 
                   RowBox[{"32", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H1"}], "+", 
                   RowBox[{"76", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H1"}], "+", 
                   RowBox[{"32", " ", "H2"}], "+", 
                   RowBox[{"40", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H2"}], "-", 
                   RowBox[{"96", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H2"}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"20", "-", 
                   RowBox[{"46", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}], "+", 
                   RowBox[{"C2", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"62", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "-", 
                    RowBox[{"68", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"C1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "678"}], "+", 
                    RowBox[{"706", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"602", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"127", " ", "H1"}], "-", 
                   RowBox[{"35", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H1"}], "-", 
                   RowBox[{"157", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H1"}], "-", 
                   RowBox[{"345", " ", "H2"}], "+", 
                   RowBox[{"87", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H2"}], "+", 
                   RowBox[{"336", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H2"}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "-", 
                   RowBox[{"86", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"42", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}], "+", 
                   RowBox[{"4", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{"29", "-", 
                    RowBox[{"46", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"17", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"C1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "704"}], "+", 
                    RowBox[{"966", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"408", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"351", " ", "H1"}], "-", 
                   RowBox[{"242", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H1"}], "-", 
                   RowBox[{"166", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H1"}], "-", 
                   RowBox[{"622", " ", "H2"}], "+", 
                   RowBox[{"142", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H2"}], "+", 
                   RowBox[{"508", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"128", "-", 
                   RowBox[{"358", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"212", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}], "+", 
                   RowBox[{"C1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "718"}], "+", 
                    RowBox[{"2329", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "-", 
                    RowBox[{"656", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                   RowBox[{"8", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"85", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"92", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"655", " ", "H1"}], "-", 
                   RowBox[{"135", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H1"}], "-", 
                   RowBox[{"944", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H1"}], "-", 
                   RowBox[{"1053", " ", "H2"}], "-", 
                   RowBox[{"183", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H2"}], "+", 
                   RowBox[{"1710", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"2", " ", "C1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "384"}], "+", 
                    RowBox[{"187", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"526", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"31", " ", "H1"}], "-", 
                   RowBox[{"183", " ", "H2"}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", "C2"}], "-", 
                    RowBox[{"36", " ", "H1"}], "+", 
                    RowBox[{"90", " ", "H2"}]}], ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"8", " ", "C2"}], "-", 
                    RowBox[{"9", " ", "H1"}], "+", 
                    RowBox[{"111", " ", "H2"}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"S", 
                   StyleBox[GridBox[{
                    {" ", " "},
                    {"i1", "i10"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`S[-$CellContext`i1, -$CellContext`i10],
               Editable->False], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"S", 
                   StyleBox[GridBox[{
                    {"i1", "i10"},
                    {" ", " "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`S[$CellContext`i1, $CellContext`i10],
               Editable->False]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", 
                 InterpretationBox[
                  StyleBox["d",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`d,
                  Editable->False]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", 
                   InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], "+", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"10", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], ")"}]}], "+", 
                   RowBox[{"6", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "-", 
                   RowBox[{"28", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "-", 
                    RowBox[{"5", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "25"}], "-", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"38", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["m",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`m,
                   Editable->False], "2"], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "79"}], "+", 
                    RowBox[{"54", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"92", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"63", " ", "H1"}], "-", 
                    RowBox[{"82", " ", "H2"}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"39", " ", "H1"}], "-", 
                    RowBox[{"44", " ", "H2"}]}], ")"}]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"45", "+", 
                    RowBox[{"57", " ", "H1"}], "-", 
                    RowBox[{"8", " ", "H2"}]}], ")"}]}]}], ")"}]}], "-", 
                   RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "29"}], "+", 
                    RowBox[{"4", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26"}], "+", 
                    RowBox[{"13", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                    RowBox[{"18", " ", "H1"}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"21", "+", 
                    RowBox[{"10", " ", "H1"}], "-", 
                    RowBox[{"25", " ", "H2"}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"8", " ", "H1"}], "-", 
                    RowBox[{"15", " ", "H2"}]}], ")"}]}], "+", 
                    RowBox[{"49", " ", "H2"}]}], ")"}]}], "+", 
                   RowBox[{"16", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"C2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"6", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", "H1", "+", 
                    RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "H1"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", "H2"}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"H1", "+", "H2"}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "H2"}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "77"}], "+", 
                    RowBox[{"4", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "50"}], "+", 
                    RowBox[{"39", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"58", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                    RowBox[{"84", " ", "H1"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"22", " ", "H1"}], "-", 
                    RowBox[{"22", " ", "H2"}]}], ")"}]}], "+", 
                    RowBox[{"18", " ", "H2"}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"42", " ", "H1"}], "+", 
                    RowBox[{"6", " ", "H2"}]}], ")"}]}]}], ")"}]}], "-", 
                   RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"C2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "72"}], "+", 
                    RowBox[{"84", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                    RowBox[{"25", " ", "H1"}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"50", " ", "H1"}], "-", 
                    RowBox[{"28", " ", "H2"}]}], ")"}]}], "-", 
                    RowBox[{"18", " ", "H2"}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"33", " ", "H1"}], "+", 
                    RowBox[{"10", " ", "H2"}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"52", "+", 
                    RowBox[{"C2", " ", 
                    RowBox[{"(", 
                    RowBox[{"40", "+", 
                    RowBox[{"116", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                    RowBox[{"31", " ", "H1"}], "-", 
                    RowBox[{"66", " ", "H2"}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"26", "+", 
                    RowBox[{"74", " ", "H1"}], "+", 
                    RowBox[{"52", " ", "H2"}]}], ")"}]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "+", 
                    RowBox[{"71", " ", "H1"}], "+", 
                    RowBox[{"58", " ", "H2"}]}], ")"}]}]}], ")"}]}], "-", 
                   RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "93"}], "+", 
                    RowBox[{"4", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "90"}], "+", 
                    RowBox[{"89", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                    RowBox[{"214", " ", "H1"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"57", "+", 
                    RowBox[{"140", " ", "H1"}], "-", 
                    RowBox[{"117", " ", "H2"}]}], ")"}]}], "+", 
                    RowBox[{"99", " ", "H2"}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"110", " ", "H1"}], "+", 
                    RowBox[{"65", " ", "H2"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                 " ", 
                 InterpretationBox[
                  StyleBox[GridBox[{
                    {"R", 
                    StyleBox[GridBox[{
                    {"i1"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                    },
                    
                    GridBoxAlignment->{
                    "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`R[$CellContext`i1],
                  Editable->False], " ", 
                 InterpretationBox[
                  StyleBox[GridBox[{
                    {"R", 
                    StyleBox[GridBox[{
                    {"i10"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                    },
                    
                    GridBoxAlignment->{
                    "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`R[$CellContext`i10],
                  Editable->False], " ", 
                 InterpretationBox[
                  StyleBox[GridBox[{
                    {"S", 
                    StyleBox[GridBox[{
                    {" ", "i2"},
                    {"i1", " "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                    },
                    
                    GridBoxAlignment->{
                    "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`S[-$CellContext`i1, $CellContext`i2],
                  Editable->False], " ", 
                 InterpretationBox[
                  StyleBox[GridBox[{
                    {"S", 
                    StyleBox[GridBox[{
                    {" ", " "},
                    {"i10", "i2"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                    },
                    
                    GridBoxAlignment->{
                    "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`S[-$CellContext`i10, -$CellContext`i2],
                  Editable->False]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "C2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "8"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"4", " ", 
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False]}]}], ")"}], " ", 
              InterpretationBox[
               StyleBox["GF",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`GF,
               Editable->False]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "4"], " ", 
              RowBox[{"(", 
               RowBox[{"313", "+", 
                RowBox[{"C2", " ", 
                 RowBox[{"(", 
                  RowBox[{"404", "-", 
                   RowBox[{"1085", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"260", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{"190", " ", "H1"}], "+", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"377", "-", 
                   RowBox[{"196", " ", "H1"}], "-", 
                   RowBox[{"198", " ", "H2"}]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"185", "+", 
                   RowBox[{"82", " ", "H1"}], "-", 
                   RowBox[{"131", " ", "H2"}]}], ")"}]}], "-", 
                RowBox[{"66", " ", "H2"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "191"}], "+", 
                RowBox[{"4", " ", "C2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "136"}], "+", 
                   RowBox[{"73", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"166", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                RowBox[{"282", " ", "H1"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"508", "+", 
                   RowBox[{"680", " ", "H1"}], "-", 
                   RowBox[{"592", " ", "H2"}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"79", "+", 
                   RowBox[{"146", " ", "H1"}], "-", 
                   RowBox[{"100", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{"600", " ", "H2"}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"C2", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"42", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"28", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "17"}], "+", 
                   RowBox[{"14", " ", "H1"}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "H1", "-", "H2"}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "-", 
                   RowBox[{"11", " ", "H1"}], "+", "H2"}], ")"}]}]}], ")"}]}],
              "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "241"}], "+", 
                RowBox[{"C2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "528"}], "+", 
                   RowBox[{"322", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"604", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                RowBox[{"120", " ", "H1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"75", "+", 
                   RowBox[{"77", " ", "H1"}], "-", 
                   RowBox[{"85", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{"246", " ", "H2"}], "+", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "45"}], "-", 
                   RowBox[{"42", " ", "H1"}], "+", 
                   RowBox[{"2", " ", "H2"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"2", " ", "C2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "-", 
                   RowBox[{"29", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"60", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{"5", " ", "H1"}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", "H1"}], "+", 
                RowBox[{"12", " ", "H2"}], "-", 
                RowBox[{"3", " ", 
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"5", " ", "H1"}], "+", 
                   RowBox[{"4", " ", "H2"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "6"], " ", 
              RowBox[{"(", 
               RowBox[{"70", "+", 
                RowBox[{"C2", " ", 
                 RowBox[{"(", 
                  RowBox[{"196", "+", 
                   RowBox[{"64", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "-", 
                   RowBox[{"440", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                RowBox[{"98", " ", "H2"}], "+", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "27"}], "+", 
                   RowBox[{"68", " ", "H1"}], "+", 
                   RowBox[{"50", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "40"}], "-", 
                   RowBox[{"96", " ", "H1"}], "+", 
                   RowBox[{"60", " ", "H2"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["d",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`d,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"37", "+", 
                RowBox[{"4", " ", "C2", " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "-", 
                   RowBox[{"91", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"44", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{"32", " ", "H1"}], "+", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"125", "-", 
                   RowBox[{"123", " ", "H1"}], "-", 
                   RowBox[{"18", " ", "H2"}]}], ")"}]}], "-", 
                RowBox[{"62", " ", "H2"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "202"}], "+", 
                   RowBox[{"26", " ", "H1"}], "+", 
                   RowBox[{"68", " ", "H2"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "60"}], "-", 
                RowBox[{"4", " ", "C2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "92"}], "-", 
                   RowBox[{"286", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"351", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{"183", " ", "H1"}], "-", 
                RowBox[{"502", " ", "H2"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"508", "-", 
                   RowBox[{"392", " ", "H1"}], "+", 
                   RowBox[{"60", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "461"}], "+", 
                   RowBox[{"481", " ", "H1"}], "+", 
                   RowBox[{"102", " ", "H2"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox[GridBox[{
               {"R", 
                StyleBox[GridBox[{
                   {"i1"},
                   {" "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`R[$CellContext`i1],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox[GridBox[{
               {"S", 
                StyleBox[GridBox[{
                   {" ", " "},
                   {"i1", "i10"}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`S[-$CellContext`i1, -$CellContext`i10],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox[GridBox[{
               {"S", 
                StyleBox[GridBox[{
                   {"j", "i10"},
                   {" ", " "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`S[$CellContext`j, $CellContext`i10],
            Editable->False]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             InterpretationBox[
              StyleBox["d",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`d,
              Editable->False]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "C2", " ", 
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"6", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}]}], ")"}], " ", "H1"}]}], ")"}]}], "+", 
             
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "413"}], "+", 
                RowBox[{"4", " ", "C2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", 
                   RowBox[{"73", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"335", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{"111", " ", "H1"}], "+", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"217", "+", 
                   RowBox[{"132", " ", "H1"}], "-", 
                   RowBox[{"20", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "482"}], "+", 
                   RowBox[{"466", " ", "H1"}], "-", 
                   RowBox[{"8", " ", "H2"}]}], ")"}]}], "-", 
                RowBox[{"832", " ", "H2"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"2", " ", "C2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "-", 
                   RowBox[{"27", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"52", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                RowBox[{"64", " ", "H1"}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", "H1"}], "+", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"63", " ", "H1"}], "-", 
                   RowBox[{"6", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{"6", " ", "H2"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14"}], "+", 
                RowBox[{"4", " ", "C2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "55"}], "-", 
                   RowBox[{"16", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"78", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                RowBox[{"255", " ", "H1"}], "+", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"14", "+", 
                   RowBox[{"176", " ", "H1"}], "-", 
                   RowBox[{"37", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"8", " ", "H1"}], "-", 
                   RowBox[{"3", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{"67", " ", "H2"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", "C2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "368"}], "+", 
                   RowBox[{"77", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"118", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                RowBox[{"641", " ", "H1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"119", "+", 
                   RowBox[{"91", " ", "H1"}], "-", 
                   RowBox[{"88", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "18"}], "+", 
                   RowBox[{"261", " ", "H1"}], "-", 
                   RowBox[{"70", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{"282", " ", "H2"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "4"], " ", 
              RowBox[{"(", 
               RowBox[{"330", "-", 
                RowBox[{"2", " ", "C2", " ", 
                 RowBox[{"(", 
                  RowBox[{"964", "-", 
                   RowBox[{"413", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"660", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                RowBox[{"1667", " ", "H1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"313", "+", 
                   RowBox[{"24", " ", "H1"}], "-", 
                   RowBox[{"145", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "348"}], "+", 
                   RowBox[{"278", " ", "H1"}], "-", 
                   RowBox[{"46", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{"1202", " ", "H2"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "393"}], "+", 
                RowBox[{"4", " ", "C2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "256"}], "+", 
                   RowBox[{"31", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"50", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                RowBox[{"520", " ", "H1"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"50", "+", 
                   RowBox[{"52", " ", "H1"}], "-", 
                   RowBox[{"41", " ", "H2"}]}], ")"}]}], "-", 
                RowBox[{"884", " ", "H2"}], "+", 
                RowBox[{"4", " ", 
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16"}], "+", 
                   RowBox[{"41", " ", "H1"}], "+", 
                   RowBox[{"3", " ", "H2"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"32", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "C2", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"6", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "H1"}], ")"}]}], "+", "H1", "+", 
                RowBox[{"8", " ", "H2"}], "+", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "-", 
                   RowBox[{"8", " ", "H1"}], "+", 
                   RowBox[{"4", " ", "H2"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              InterpretationBox[
               StyleBox["d",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`d,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"19", "+", 
                RowBox[{"2", " ", "C2", " ", 
                 RowBox[{"(", 
                  RowBox[{"47", "-", 
                   RowBox[{"26", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"64", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{"32", " ", "H1"}], "+", 
                RowBox[{"70", " ", "H2"}], "+", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"29", "-", 
                   RowBox[{"28", " ", "H1"}], "+", 
                   RowBox[{"8", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "90"}], "+", 
                   RowBox[{"38", " ", "H1"}], "+", 
                   RowBox[{"20", " ", "H2"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           InterpretationBox[
            StyleBox[GridBox[{
               {"S", 
                StyleBox[GridBox[{
                   {"i", "i1"},
                   {" ", " "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`S[$CellContext`i, $CellContext`i1],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox[GridBox[{
               {"S", 
                StyleBox[GridBox[{
                   {"j", " "},
                   {" ", "i1"}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`S[$CellContext`j, -$CellContext`i1],
            Editable->False]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"8", "-", 
                RowBox[{"10", " ", 
                 InterpretationBox[
                  StyleBox["d",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`d,
                  Editable->False]}], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "2"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "3"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "212"}], "+", 
                RowBox[{"84", " ", 
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False]}], "+", 
                RowBox[{"56", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"63", "-", 
                   RowBox[{"61", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "-", 
                   RowBox[{"10", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 InterpretationBox[
                  StyleBox["d",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`d,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "167"}], "+", 
                   RowBox[{"100", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"52", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "214"}], "+", 
                   RowBox[{"169", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"58", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["m",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`m,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                InterpretationBox[
                 StyleBox["d",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`d,
                 Editable->False]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "C1", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "-", 
                   RowBox[{"5", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "7"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", "C1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "60"}], "-", 
                    RowBox[{"28", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"81", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"6", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}]}], ")"}], " ", "H1"}], "+", 
                   RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}]}], ")"}], " ", "H2"}]}], ")"}]}], "-", 
                
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"182", "+", 
                   RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "-", 
                   RowBox[{"212", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}], "+", 
                   RowBox[{"4", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "371"}], "+", 
                    RowBox[{"187", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"184", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"C1", " ", 
                    RowBox[{"(", 
                    RowBox[{"2854", "+", 
                    RowBox[{"1071", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"656", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                   RowBox[{"2984", " ", "H1"}], "+", 
                   RowBox[{"1353", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H1"}], "+", 
                   RowBox[{"944", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H1"}], "+", 
                   RowBox[{"4970", " ", "H2"}], "-", 
                   RowBox[{"2991", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H2"}], "-", 
                   RowBox[{"1710", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H2"}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 InterpretationBox[
                  StyleBox["d",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`d,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "89"}], "+", 
                   RowBox[{"46", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "-", 
                   RowBox[{"160", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}], "+", 
                   RowBox[{"8", " ", "C1", " ", 
                    RowBox[{"(", 
                    RowBox[{"167", "+", 
                    RowBox[{"77", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"44", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"8", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "146"}], "+", 
                    RowBox[{"47", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"99", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                   RowBox[{"1974", " ", "H1"}], "+", 
                   RowBox[{"660", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H1"}], "+", 
                   RowBox[{"676", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H1"}], "+", 
                   RowBox[{"2292", " ", "H2"}], "-", 
                   RowBox[{"1432", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H2"}], "-", 
                   RowBox[{"1024", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"162", "+", 
                   RowBox[{"69", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "-", 
                   RowBox[{"140", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}], "+", 
                   RowBox[{"2", " ", "C1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "105"}], "+", 
                    RowBox[{"76", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"558", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"C2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "958"}], "+", 
                    RowBox[{"258", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"700", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                   RowBox[{"1691", " ", "H1"}], "+", 
                   RowBox[{"313", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H1"}], "+", 
                   RowBox[{"499", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H1"}], "+", 
                   RowBox[{"1789", " ", "H2"}], "-", 
                   RowBox[{"352", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H2"}], "-", 
                   RowBox[{"680", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"58", "-", 
                   RowBox[{"46", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "-", 
                   RowBox[{"40", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}], "+", 
                   RowBox[{"C1", " ", 
                    RowBox[{"(", 
                    RowBox[{"2852", "+", 
                    RowBox[{"816", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "-", 
                    RowBox[{"1204", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"4", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"65", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"34", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                   RowBox[{"1075", " ", "H1"}], "+", 
                   RowBox[{"736", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H1"}], "+", 
                   RowBox[{"314", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H1"}], "+", 
                   RowBox[{"2587", " ", "H2"}], "-", 
                   RowBox[{"2100", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H2"}], "-", 
                   RowBox[{"672", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"6", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "-", 
                   RowBox[{"16", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}], "+", 
                   RowBox[{"12", " ", "C1", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"8", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"13", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                   RowBox[{"212", " ", "H1"}], "+", 
                   RowBox[{"40", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H1"}], "+", 
                   RowBox[{"76", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H1"}], "+", 
                   RowBox[{"212", " ", "H2"}], "-", 
                   RowBox[{"104", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H2"}], "-", 
                   RowBox[{"96", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   RowBox[{"12", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "-", 
                   RowBox[{"4", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"7", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", "C1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "604"}], "-", 
                    RowBox[{"187", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"526", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"194", " ", "H1"}], "-", 
                   RowBox[{"183", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H1"}], "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H1"}], "-", 
                   RowBox[{"642", " ", "H2"}], "+", 
                   RowBox[{"633", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H2"}], "+", 
                   RowBox[{"90", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H2"}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"165", "+", 
                   RowBox[{"28", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"42", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}], "+", 
                   RowBox[{"4", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{"59", "-", 
                    RowBox[{"76", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"17", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", "C1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "852"}], "-", 
                    RowBox[{"269", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"204", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"443", " ", "H1"}], "-", 
                   RowBox[{"638", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H1"}], "-", 
                   RowBox[{"166", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H1"}], "-", 
                   RowBox[{"1100", " ", "H2"}], "+", 
                   RowBox[{"1402", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", "H2"}], "+", 
                   RowBox[{"508", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", "H2"}]}], ")"}]}]}], ")"}], 
              " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"S", 
                   StyleBox[GridBox[{
                    {" ", " "},
                    {"i1", "i10"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`S[-$CellContext`i1, -$CellContext`i10],
               Editable->False], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"S", 
                   StyleBox[GridBox[{
                    {"i1", "i10"},
                    {" ", " "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`S[$CellContext`i1, $CellContext`i10],
               Editable->False]}]}], ")"}], " ", 
           InterpretationBox[
            StyleBox[GridBox[{
               {"\[Eta]", 
                StyleBox[GridBox[{
                   {"i", "j"},
                   {" ", " "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Eta][$CellContext`i, $CellContext`j],
            Editable->False]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"8", "-", 
          RowBox[{"10", " ", 
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`d,
            Editable->False]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`d,
             Editable->False], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"R", 
             StyleBox[GridBox[{
                {"i1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`R[$CellContext`i1],
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "C2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "8"], " ", 
              InterpretationBox[
               StyleBox["GF",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`GF,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", 
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "5"], " ", 
              RowBox[{"(", 
               RowBox[{"241", "+", 
                RowBox[{"C2", " ", 
                 RowBox[{"(", 
                  RowBox[{"528", "-", 
                   RowBox[{"322", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "-", 
                   RowBox[{"604", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{"120", " ", "H1"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"75", "+", 
                   RowBox[{"77", " ", "H1"}], "-", 
                   RowBox[{"85", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"45", "+", 
                   RowBox[{"42", " ", "H1"}], "-", 
                   RowBox[{"2", " ", "H2"}]}], ")"}]}], "-", 
                RowBox[{"246", " ", "H2"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "70"}], "+", 
                RowBox[{"4", " ", "C2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "49"}], "-", 
                   RowBox[{"16", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"110", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"40", "+", 
                   RowBox[{"96", " ", "H1"}], "-", 
                   RowBox[{"60", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"27", "-", 
                   RowBox[{"68", " ", "H1"}], "-", 
                   RowBox[{"50", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{"98", " ", "H2"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"60", "+", 
                RowBox[{"4", " ", "C2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "92"}], "-", 
                   RowBox[{"286", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"351", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                RowBox[{"183", " ", "H1"}], "+", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"461", "-", 
                   RowBox[{"481", " ", "H1"}], "-", 
                   RowBox[{"102", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "127"}], "+", 
                   RowBox[{"98", " ", "H1"}], "-", 
                   RowBox[{"15", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{"502", " ", "H2"}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"C2", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"42", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"28", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "17"}], "+", 
                   RowBox[{"14", " ", "H1"}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "H1", "-", "H2"}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "-", 
                   RowBox[{"11", " ", "H1"}], "+", "H2"}], ")"}]}]}], ")"}]}],
              "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "7"], " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"C2", " ", 
                 RowBox[{"(", 
                  RowBox[{"24", "+", 
                   RowBox[{"58", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "-", 
                   RowBox[{"120", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                RowBox[{"5", " ", "H1"}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", "H1"}], "-", 
                RowBox[{"12", " ", "H2"}], "+", 
                RowBox[{"3", " ", 
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"5", " ", "H1"}], "+", 
                   RowBox[{"4", " ", "H2"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["d",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`d,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"37", "+", 
                RowBox[{"4", " ", "C2", " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "-", 
                   RowBox[{"91", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"44", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{"32", " ", "H1"}], "+", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"125", "-", 
                   RowBox[{"123", " ", "H1"}], "-", 
                   RowBox[{"18", " ", "H2"}]}], ")"}]}], "-", 
                RowBox[{"62", " ", "H2"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "202"}], "+", 
                   RowBox[{"26", " ", "H1"}], "+", 
                   RowBox[{"68", " ", "H2"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "313"}], "+", 
                RowBox[{"C2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "404"}], "+", 
                   RowBox[{"1085", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "-", 
                   RowBox[{"260", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                RowBox[{"190", " ", "H1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"185", "+", 
                   RowBox[{"82", " ", "H1"}], "-", 
                   RowBox[{"131", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{"66", " ", "H2"}], "+", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "377"}], "+", 
                   RowBox[{"196", " ", "H1"}], "+", 
                   RowBox[{"198", " ", "H2"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"191", "-", 
                RowBox[{"4", " ", "C2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "136"}], "+", 
                   RowBox[{"73", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                   RowBox[{"166", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{"282", " ", "H1"}], "+", 
                RowBox[{"2", " ", 
                 InterpretationBox[
                  StyleBox["GF",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`GF,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"79", "+", 
                   RowBox[{"146", " ", "H1"}], "-", 
                   RowBox[{"100", " ", "H2"}]}], ")"}]}], "-", 
                RowBox[{"600", " ", "H2"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`GF,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "508"}], "-", 
                   RowBox[{"680", " ", "H1"}], "+", 
                   RowBox[{"592", " ", "H2"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           InterpretationBox[
            StyleBox[GridBox[{
               {"R", 
                StyleBox[GridBox[{
                   {"j"},
                   {" "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`R[$CellContext`j],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox[GridBox[{
               {"S", 
                StyleBox[GridBox[{
                   {"i", "i10"},
                   {" ", " "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`S[$CellContext`i, $CellContext`i10],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox[GridBox[{
               {"S", 
                StyleBox[GridBox[{
                   {" ", " "},
                   {"i1", "i10"}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`S[-$CellContext`i1, -$CellContext`i10],
            Editable->False]}], "+", 
          RowBox[{
           InterpretationBox[
            StyleBox[GridBox[{
               {"R", 
                StyleBox[GridBox[{
                   {"i10"},
                   {" "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`R[$CellContext`i10],
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              InterpretationBox[
               StyleBox["d",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`d,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                InterpretationBox[
                 StyleBox["d",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`d,
                 Editable->False], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "2"]}], "+", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["d",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`d,
                  Editable->False], "3"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 InterpretationBox[
                  StyleBox["d",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`d,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"52", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"132", "-", 
                    RowBox[{"56", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}]}], ")"}], " ", "H1"}]}], ")"}]}], "+", 
                
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"18", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "-", 
                    RowBox[{"34", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}]}], ")"}], " ", "H1"}]}], ")"}]}], "+", 
                
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}]}], ")"}], " ", "H1"}]}], ")"}]}], "+", 
                
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"6", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}]}], ")"}], " ", "H1"}]}], ")"}]}], "+", 
                
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "52"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "86"}], "+", 
                    RowBox[{"68", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}]}], ")"}], " ", "H1"}]}], ")"}]}]}], 
               ")"}], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"S", 
                   StyleBox[GridBox[{
                    {"i", " "},
                    {" ", "i1"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`S[$CellContext`i, -$CellContext`i1],
               Editable->False], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"S", 
                   StyleBox[GridBox[{
                    {"j", " "},
                    {" ", "i10"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`S[$CellContext`j, -$CellContext`i10],
               Editable->False]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "7"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   RowBox[{"4", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                   RowBox[{"5", " ", "H1"}], "+", 
                   RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "H1"}], "-", 
                    RowBox[{"8", " ", "H2"}]}], ")"}]}], "+", 
                   RowBox[{"21", " ", "H2"}]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 InterpretationBox[
                  StyleBox["d",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`d,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "128"}], "+", 
                   RowBox[{"4", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "64"}], "-", 
                    RowBox[{"35", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                   RowBox[{"211", " ", "H1"}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"171", "-", 
                    RowBox[{"19", " ", "H1"}], "-", 
                    RowBox[{"50", " ", "H2"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"50", " ", "H1"}], "-", 
                    RowBox[{"28", " ", "H2"}]}], ")"}]}], "+", 
                   RowBox[{"164", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "211"}], "+", 
                   RowBox[{"4", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "126"}], "+", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "+", 
                    RowBox[{"58", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                   RowBox[{"428", " ", "H1"}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"231", "+", 
                    RowBox[{"210", " ", "H1"}], "-", 
                    RowBox[{"286", " ", "H2"}]}], ")"}]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"22", " ", "H1"}], "-", 
                    RowBox[{"22", " ", "H2"}]}], ")"}]}], "+", 
                   RowBox[{"548", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "342"}], "+", 
                   RowBox[{"4", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "151"}], "-", 
                    RowBox[{"22", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"92", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                   RowBox[{"358", " ", "H1"}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"345", "+", 
                    RowBox[{"195", " ", "H1"}], "-", 
                    RowBox[{"442", " ", "H2"}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"63", " ", "H1"}], "-", 
                    RowBox[{"82", " ", "H2"}]}], ")"}]}], "+", 
                   RowBox[{"575", " ", "H2"}]}], ")"}]}], "+", 
                RowBox[{"16", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "-", 
                    RowBox[{"9", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "H1"}]}], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"5", " ", "H1"}], "-", 
                    RowBox[{"2", " ", "H2"}]}], ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "-", 
                    RowBox[{"10", " ", "H1"}], "+", 
                    RowBox[{"2", " ", "H2"}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"242", "+", 
                   RowBox[{"C2", " ", 
                    RowBox[{"(", 
                    RowBox[{"432", "+", 
                    RowBox[{"444", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"461", " ", "H1"}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "330"}], "+", 
                    RowBox[{"249", " ", "H1"}], "-", 
                    RowBox[{"262", " ", "H2"}]}], ")"}]}], "+", 
                   RowBox[{"144", " ", "H2"}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"37", " ", "H1"}], "+", 
                    RowBox[{"26", " ", "H2"}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"86", "-", 
                   RowBox[{"4", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "35"}], "-", 
                    RowBox[{"6", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"69", " ", "H1"}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"8", " ", "H1"}], "-", 
                    RowBox[{"15", " ", "H2"}]}], ")"}]}], "-", 
                   RowBox[{"182", " ", "H2"}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "89"}], "-", 
                    RowBox[{"60", " ", "H1"}], "+", 
                    RowBox[{"175", " ", "H2"}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"576", "-", 
                   RowBox[{"20", " ", "C2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "55"}], "-", 
                    RowBox[{"14", " ", 
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"807", " ", "H1"}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"57", "+", 
                    RowBox[{"140", " ", "H1"}], "-", 
                    RowBox[{"117", " ", "H2"}]}], ")"}]}], "-", 
                   RowBox[{"702", " ", "H2"}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["GF",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`GF,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "613"}], "-", 
                    RowBox[{"172", " ", "H1"}], "+", 
                    RowBox[{"361", " ", "H2"}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"S", 
                   StyleBox[GridBox[{
                    {" ", "i2"},
                    {"i1", " "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`S[-$CellContext`i1, $CellContext`i2],
               Editable->False], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"S", 
                   StyleBox[GridBox[{
                    {" ", " "},
                    {"i10", "i2"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`S[-$CellContext`i10, -$CellContext`i2],
               Editable->False], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"\[Eta]", 
                   StyleBox[GridBox[{
                    {"i", "j"},
                    {" ", " "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Eta][$CellContext`i, $CellContext`j],
               Editable->False]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["\[Rho]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Rho][],
       Editable->False], "3"]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d,
        Editable->False]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d,
        Editable->False]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`d,
         Editable->False]}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d,
        Editable->False]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"3", " ", 
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`d,
         Editable->False]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"3", " ", 
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`d,
         Editable->False]}]}], ")"}], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "6"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.919939914678691*^9, {3.920060730351469*^9, 3.920060746349587*^9}, 
   3.920100256526985*^9, 3.920100345730191*^9, 3.920100430883542*^9, 
   3.920100486116439*^9, 3.920100918529964*^9, 3.920101818184645*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"41a8c37d-ebb9-4d33-8571-2cb14c677c74"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Metric in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"D", "=", "5"}], TraditionalForm]],ExpressionUUID->
  "e13aaf0d-e4e8-40ba-ba13-96e1ebff5f55"]
}], "Subsection",
 CellChangeTimes->{{3.9199400839903307`*^9, 
  3.919940092493849*^9}},ExpressionUUID->"d9dcbb9f-730b-4cc7-a518-\
1bddc49c815f"],

Cell[TextData[{
 "Explicit expression of the renormalized metric in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"D", "=", "5"}], TraditionalForm]],ExpressionUUID->
  "7701e75f-8dd3-49f4-b540-93653efc77fb"],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Alpha]", "=", "1"}], TraditionalForm]],ExpressionUUID->
  "b10d861b-509c-4c80-a305-6428bc766460"],
 " (harmonic gauge).  "
}], "Text",
 CellChangeTimes->{{3.919940876774861*^9, 3.9199409158970623`*^9}, {
  3.919941054410554*^9, 
  3.919941055100258*^9}},ExpressionUUID->"e8e9edd2-b055-49e2-a67b-\
9cb77e4150fd"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"S", "/", "m"}], "=", 
    RowBox[{"(", GridBox[{
       {"0", "\[ScriptA]", "0", "0"},
       {
        RowBox[{"-", "\[ScriptA]"}], "0", "0", "0"},
       {"0", "0", "0", "\[ScriptB]"},
       {"0", "0", 
        RowBox[{"-", "\[ScriptB]"}], "0"}
      }], ")"}]}], TraditionalForm]],ExpressionUUID->
  "c4bd2ac0-5d13-487b-bbac-9411306fa9bb"],
 "\t\t\t",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", "=", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {GridBox[{
          {"y1"},
          {"x1"}
         }]},
       {GridBox[{
          {"y2"},
          {"x2"}
         }]}
      }], "\[NoBreak]", ")"}]}], TraditionalForm]],ExpressionUUID->
  "fe127902-7cb4-49b4-b8e0-ba0288cdf350"]
}], "Text",
 CellChangeTimes->{{3.9199410909691277`*^9, 3.919941217430404*^9}, {
  3.920060626236959*^9, 3.9200606903277187`*^9}},
 TextAlignment->Center,ExpressionUUID->"cc88abfc-ab50-49e3-8f9d-66e80b644e77"],

Cell[TextData[{
 "Notice that ",
 Cell[BoxData[
  FormBox["\[ScriptA]", TraditionalForm]],ExpressionUUID->
  "6ae4a96b-c07e-46e5-af2e-fc3f9132aa96"],
 " and ",
 Cell[BoxData[
  FormBox["\[ScriptB]", TraditionalForm]],ExpressionUUID->
  "9cea4d79-bc99-413a-a51c-d51a7d51c10b"],
 " are the physical angular momenta, namely ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptA]", "=", 
    RowBox[{
     SubscriptBox["J", "1"], "/", "m"}]}], TraditionalForm]],ExpressionUUID->
  "506997e3-e1bf-47a2-8ee1-a4eb8ce177d2"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptB]", "=", 
    RowBox[{
     SubscriptBox["J", "2"], "/", "m"}]}], TraditionalForm]],ExpressionUUID->
  "f3301c88-3343-499d-a8d2-2d0609e85f43"],
 ". \nThe results are expressed in terms of regular lists, so no \
\[OpenCurlyDoubleQuote]xAct\[CloseCurlyDoubleQuote] objects are needed."
}], "Text",
 CellChangeTimes->{{3.920100600120976*^9, 
  3.920100736575189*^9}},ExpressionUUID->"24ac0f6e-e4ed-43f8-8294-\
29746aa496bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gD5", "=", 
   RowBox[{"<<", "\"\<Attachment/hD5.m\>\""}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9201007555287857`*^9, 3.920100766816702*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"c1da35d6-631d-47c7-adb0-cbdb346b1f0f"],

Cell[CellGroupData[{

Cell["Renormalization condition", "Subsubsection",
 CellChangeTimes->{{3.920100971163476*^9, 
  3.920100979825799*^9}},ExpressionUUID->"70fa2639-2638-4e60-8f94-\
13a2c5e9c0dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"gD5", "[", 
   RowBox[{"[", "1", "]"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.920060932342895*^9, 3.920060932478*^9}, {
  3.9200610223097258`*^9, 3.920061033718528*^9}, {3.92010077076812*^9, 
  3.920100778244495*^9}, {3.920100947288367*^9, 3.920100948396578*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"296bcb63-bbba-440e-9cfc-f34101944685"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[CapitalOmega]HD1renorm", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"9", " ", "\[Pi]"}]]}], ",", 
   RowBox[{"\[CapitalOmega]HD2renorm", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", "H1", "+", 
      RowBox[{"2", " ", "H2"}]}], 
     RowBox[{"60", " ", "\[Pi]"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.920060934054229*^9, {3.920061016707583*^9, 3.920061034502891*^9}, 
   3.920100772672452*^9, 3.920101826706318*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"3766a87f-97d7-4604-9286-b84390764872"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Explicit expression", "Subsubsection",
 CellChangeTimes->{{3.92010098700065*^9, 
  3.920100991229352*^9}},ExpressionUUID->"49a6fa74-4b1b-4c3b-9da2-\
5922cfb87e3f"],

Cell[TextData[{
 "- ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Gamma]", "EM"], " ", "\[Rule]", " ", 
    RowBox[{"Euler", "-", 
     RowBox[{"Mascheroni", " ", "constant"}]}]}], TraditionalForm]],
  ExpressionUUID->"229717f3-0446-4efe-9f91-99aa2befe4dd"]
}], "Text",
 CellChangeTimes->{{3.9201010610441117`*^9, 
  3.920101089345853*^9}},ExpressionUUID->"d86f9b46-24b3-4ffa-aea3-\
cef531747039"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"gD5", "[", 
   RowBox[{"[", "2", "]"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.920061038450974*^9, 3.920061038530266*^9}, {
  3.920100995515469*^9, 3.920100996687749*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"57de47c3-4c69-4e1b-8362-c62acf4e1e2b"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"1408", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["G",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`G,
                   Editable->False], "3"], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["m",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`m,
                   Editable->False], "3"], " ", 
                 SuperscriptBox["x1", "2"], " ", 
                 SuperscriptBox["\[ScriptA]", "2"]}], 
                RowBox[{"675", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "10"]}]]}], "+", 
              TemplateBox[{"233"},
               "OutputSizeLimit`Skeleton"], "+", 
              FractionBox[
               RowBox[{"1024", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "3"], " ", "H2", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["m",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`m,
                  Editable->False], "3"], " ", 
                SuperscriptBox["\[ScriptA]", "2"], " ", 
                SubscriptBox["\[Gamma]", "EM"]}], 
               RowBox[{"135", " ", 
                SuperscriptBox["\[Pi]", "3"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "8"]}]], "-", 
              FractionBox[
               RowBox[{"64", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "3"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["m",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`m,
                  Editable->False], "3"], " ", 
                SuperscriptBox["\[ScriptB]", "2"], " ", 
                SubscriptBox["\[Gamma]", "EM"]}], 
               RowBox[{"45", " ", 
                SuperscriptBox["\[Pi]", "3"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "8"]}]], "+", 
              FractionBox[
               RowBox[{"512", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "3"], " ", "H1", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["m",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`m,
                  Editable->False], "3"], " ", 
                SuperscriptBox["\[ScriptB]", "2"], " ", 
                SubscriptBox["\[Gamma]", "EM"]}], 
               RowBox[{"135", " ", 
                SuperscriptBox["\[Pi]", "3"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "8"]}]], "+", 
              FractionBox[
               RowBox[{"1024", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "3"], " ", "H2", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["m",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`m,
                  Editable->False], "3"], " ", 
                SuperscriptBox["\[ScriptB]", "2"], " ", 
                SubscriptBox["\[Gamma]", "EM"]}], 
               RowBox[{"135", " ", 
                SuperscriptBox["\[Pi]", "3"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "8"]}]], "-", 
              FractionBox[
               RowBox[{"32", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "3"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["m",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`m,
                  Editable->False], "3"], " ", 
                SubscriptBox["\[Gamma]", "EM"]}], 
               RowBox[{"27", " ", 
                SuperscriptBox["\[Pi]", "3"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "6"]}]]}], ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"160", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["G",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`G,
                   Editable->False], "3"], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["m",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`m,
                   Editable->False], "3"], " ", "x1", " ", "\[ScriptA]"}], 
                RowBox[{"27", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "8"]}]]}], "-", 
              FractionBox[
               RowBox[{"32", " ", 
                TemplateBox[{"62"},
                 "OutputSizeLimit`Skeleton"], " ", 
                SuperscriptBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], "3"], " ", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"], " ", "x1", " ", "\[ScriptA]"}], 
               
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "8"]}]], "+", 
              TemplateBox[{"5"},
               "OutputSizeLimit`Skeleton"], "+", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], "-", 
              FractionBox[
               RowBox[{"4", " ", 
                TemplateBox[{"3"},
                 "OutputSizeLimit`Skeleton"], " ", "\[ScriptA]"}], 
               RowBox[{"\[Pi]", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "4"]}]], "-", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "3"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["m",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`m,
                  Editable->False], "3"], " ", "x1", " ", "\[ScriptA]", " ", 
                SubscriptBox["\[Gamma]", "EM"]}], 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Pi]", "3"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "8"]}]]}], ",", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], ",", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{
              FractionBox[
               RowBox[{"160", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "3"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["m",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`m,
                  Editable->False], "3"], " ", "y2", " ", "\[ScriptB]"}], 
               RowBox[{"27", " ", 
                SuperscriptBox["\[Pi]", "3"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "8"]}]], "+", 
              FractionBox[
               RowBox[{
               "32", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(1\\)], \\(free\\)]\\)\"\>", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "3"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["m",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`m,
                  Editable->False], "3"], " ", "y2", " ", "\[ScriptB]"}], 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "8"]}]], "-", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "3"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["m",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`m,
                  Editable->False], "3"], " ", "y2", " ", "\[ScriptB]", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 RowBox[{
                  InterpretationBox[
                   StyleBox["G",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`G,
                   Editable->False], " ", 
                  InterpretationBox[
                   StyleBox["m",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`m,
                   Editable->False]}], "]"}]}], 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Pi]", "3"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "8"]}]], "+", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "3"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["m",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`m,
                  Editable->False], "3"], " ", "y2", " ", "\[ScriptB]", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Pi]", "3"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "8"]}]], "+", 
              FractionBox[
               RowBox[{"32", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "3"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["m",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`m,
                  Editable->False], "3"], " ", "y2", " ", "\[ScriptB]", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "]"}]}], 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Pi]", "3"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "8"]}]], "-", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "2"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["m",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`m,
                  Editable->False], "2"], " ", "y2", " ", "\[ScriptB]"}], 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "6"]}]], "+", 
              FractionBox[
               RowBox[{"4", " ", 
                InterpretationBox[
                 StyleBox["G",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`G,
                 Editable->False], " ", 
                InterpretationBox[
                 StyleBox["m",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`m,
                 Editable->False], " ", "y2", " ", "\[ScriptB]"}], 
               RowBox[{"\[Pi]", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "4"]}]], "+", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "3"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["m",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`m,
                  Editable->False], "3"], " ", "y2", " ", "\[ScriptB]", " ", 
                SubscriptBox["\[Gamma]", "EM"]}], 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Pi]", "3"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "8"]}]]}]}], "}"}], ",", 
           TemplateBox[{"3"},
            "OutputSizeLimit`Skeleton"], ",", 
           RowBox[{"{", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"], "}"}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{59., {1.85546875, 7.353515625}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0.1171875, 7.431640625}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 21, 27862758371780541854, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0.1171875, 7.431640625}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 21, 27862758371780541854, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0.1171875, 7.431640625}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 21, 27862758371780541854, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0.1220703125, 7.7880859375}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[27862758371780541854 === $SessionID, 
   Out[21], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.920061045180947*^9, 3.920100997803354*^9, 
  3.920101830654689*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"757c9c22-f2da-4009-a923-3dfdc98f84d9"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Metric in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"D", "=", "4"}], TraditionalForm]],ExpressionUUID->
  "5eef5ed0-be3f-4025-a843-b7191da0941d"]
}], "Subsection",
 CellChangeTimes->{{3.9199400839903307`*^9, 3.919940092493849*^9}, {
  3.919940938575606*^9, 
  3.9199409386331873`*^9}},ExpressionUUID->"22f07da4-3a12-4f4b-8f91-\
9c3f6c1e1156"],

Cell[TextData[{
 "Explicit expression of the metric in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"D", "=", "4"}], TraditionalForm]],ExpressionUUID->
  "aefaf273-8b15-485e-b4ad-0b7f028e8988"],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Alpha]", "=", "1"}], TraditionalForm]],ExpressionUUID->
  "40a72dd9-5afb-4ce2-a5dc-72d76c348767"],
 " (harmonic gauge), which in this coordinates does not require any \
renormalization.   "
}], "Text",
 CellChangeTimes->{{3.919940876774861*^9, 
  3.9199410071497917`*^9}},ExpressionUUID->"35df1f89-ee7e-48b8-a3b7-\
dfe416fe16dc"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"S", "/", "m"}], "=", "\[NoBreak]", 
    RowBox[{"(", GridBox[{
       {"0", "a", "0"},
       {
        RowBox[{"-", "a"}], "0", "0"},
       {"0", "0", "0"}
      }], ")"}]}], TraditionalForm]],ExpressionUUID->
  "02c9ea20-ba0a-41cc-9046-111c3eee157c"],
 Cell[BoxData[
 ""], "Input",ExpressionUUID->"35e03aec-238b-4a98-8546-9853b94ae275"],
 "\t\t\t",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", "=", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {GridBox[{
          {"x"},
          {"y"}
         }]},
       {"z"}
      }], "\[NoBreak]", ")"}]}], TraditionalForm]],ExpressionUUID->
  "c64e39b0-f87c-41a5-ad19-57d0693d9086"]
}], "Text",
 CellChangeTimes->{{3.9199410909691277`*^9, 3.919941217430404*^9}, {
   3.919941258112921*^9, 3.9199414078015747`*^9}, {3.920060566234084*^9, 
   3.920060620520844*^9}, 3.920101107687838*^9},
 TextAlignment->Center,ExpressionUUID->"13645a12-51a1-49ae-9cd5-c0bbecd88bf6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gD4", "=", 
   RowBox[{"<<", "\"\<Attachment/hD4.m\>\""}]}], ";"}]], "Input",
 CellChangeTimes->{{3.920101119735959*^9, 3.920101125143547*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"9b454514-cfc2-4b45-be25-f3d19056afeb"],

Cell[CellGroupData[{

Cell["Explicit expression", "Subsubsection",
 CellChangeTimes->{{3.92010098700065*^9, 
  3.920100991229352*^9}},ExpressionUUID->"c86c8a47-46ed-4747-b256-\
364ccd460bba"],

Cell[CellGroupData[{

Cell[BoxData["gD4"], "Input",
 CellChangeTimes->{{3.9199406679268427`*^9, 3.919940680050149*^9}, {
   3.919940739681235*^9, 3.919940748166456*^9}, {3.919940855771946*^9, 
   3.9199408725792313`*^9}, {3.919941011436298*^9, 3.919941018937647*^9}, {
   3.920061059515985*^9, 3.920061062648328*^9}, 3.920101129214628*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"cb285b14-c454-48fb-935f-cf1d708ff664"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"7", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "7"]}]], 
      RowBox[{
       InterpretationBox[
        StyleBox["G",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`G,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["m",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`m,
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "14"}], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["r",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`r[],
            Editable->False], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["m",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`m,
               Editable->False], "2"]}], "-", 
            RowBox[{
             InterpretationBox[
              StyleBox["G",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`G,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox["m",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`m,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox["r",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`r[],
              Editable->False]}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["r",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`r[],
              Editable->False], "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{"H1", "+", "H2"}], ")"}], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["x", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "2"]}]}], ")"}]}], "-", 
            RowBox[{"14", " ", 
             InterpretationBox[
              StyleBox["G",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`G,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox["m",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`m,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox["r",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`r[],
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "C2"}], "-", 
                  RowBox[{"5", " ", "H1"}], "-", 
                  RowBox[{"3", " ", "H2"}]}], ")"}], " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "C2"}], "-", 
                  RowBox[{"5", " ", "H1"}], "-", 
                  RowBox[{"3", " ", "H2"}]}], ")"}], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "C1"}], "+", 
                  RowBox[{"3", " ", "H1"}], "+", 
                  RowBox[{"2", " ", "H2"}]}], ")"}], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["m",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`m,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "39"}], "+", 
                  RowBox[{"56", " ", "C2"}], "-", 
                  RowBox[{"122", " ", "H1"}], "-", 
                  RowBox[{"66", " ", "H2"}]}], ")"}], " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "39"}], "+", 
                  RowBox[{"56", " ", "C2"}], "-", 
                  RowBox[{"122", " ", "H1"}], "-", 
                  RowBox[{"66", " ", "H2"}]}], ")"}], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"10", "-", 
                  RowBox[{"14", " ", "C1"}], "+", 
                  RowBox[{"18", " ", "H1"}], "+", 
                  RowBox[{"11", " ", "H2"}]}], ")"}], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
      ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "a", " ", 
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["m",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`m,
         Editable->False], " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["G",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`G,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["m",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`m,
             Editable->False], "2"]}], "-", 
          RowBox[{
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["m",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`m,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["r",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`r[],
            Editable->False]}], "+", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["r",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`r[],
            Editable->False], "2"]}], ")"}]}], 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], "5"]]}], ",", 
     FractionBox[
      RowBox[{"2", " ", "a", " ", 
       InterpretationBox[
        StyleBox["G",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`G,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["m",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`m,
        Editable->False], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["m",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`m,
            Editable->False], "2"]}], "-", 
         RowBox[{
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox["m",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`m,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox["r",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`r[],
           Editable->False]}], "+", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["r",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`r[],
           Editable->False], "2"]}], ")"}]}], 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["r",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`r[],
        Editable->False], "5"]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "a", " ", 
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["m",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`m,
         Editable->False], " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["G",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`G,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["m",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`m,
             Editable->False], "2"]}], "-", 
          RowBox[{
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["m",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`m,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["r",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`r[],
            Editable->False]}], "+", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["r",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`r[],
            Editable->False], "2"]}], ")"}]}], 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], "5"]]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"70", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["r",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`r[],
           Editable->False], "9"]}]], 
       RowBox[{
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["m",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`m,
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"70", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "4"]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["m",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`m,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["G",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`G,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["m",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`m,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                   "6", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(1\\)], \\(free\\)]\\)\"\>"}]}], ")"}], " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{
                "2", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(1\\)], \\(free\\)]\\)\"\>", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"70", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", "C2", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"3", " ", "H1", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"3", " ", "H2", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"3", " ", "H1", " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"3", " ", "H2", " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"4", " ", "C2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}], "-", 
                RowBox[{"2", " ", "H2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}], "+", 
                RowBox[{"4", " ", "C1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"35", " ", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["m",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`m,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"5", " ", "H1"}], "+", 
                   RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["x", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{"8", " ", "C2"}], "-", "H1", "+", 
                   RowBox[{"7", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["y", "2"], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "C1"}], "-", 
                   RowBox[{"8", " ", "C2"}], "+", 
                   RowBox[{"4", " ", "H1"}], "-", 
                   RowBox[{"2", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "H1"}], "+", 
                    RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"48", " ", "C1"}], "+", 
                    RowBox[{"56", " ", "C2"}], "-", 
                    RowBox[{"39", " ", "H1"}], "-", 
                    RowBox[{"7", " ", "H2"}]}], ")"}], " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["G",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`G,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["m",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`m,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{
                   "420", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"20", " ", "C2"}], "-", 
                   RowBox[{"2", " ", "H1"}], "+", 
                   RowBox[{"18", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["x", "4"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    "210", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "-", 
                    RowBox[{"14", " ", "C2"}], "+", 
                    RowBox[{"9", " ", "H1"}], "-", 
                    RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{
                    "840", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                    RowBox[{"42", " ", "C1"}], "-", 
                    RowBox[{"112", " ", "C2"}], "+", 
                    RowBox[{"86", " ", "H1"}], "-", 
                    RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{
                    "420", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                    RowBox[{"20", " ", "C2"}], "-", 
                    RowBox[{"2", " ", "H1"}], "+", 
                    RowBox[{"18", " ", "H2"}]}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{
                    "1470", 
                    " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                    RowBox[{"126", " ", "C1"}], "-", 
                    RowBox[{"70", " ", "C2"}], "+", 
                    RowBox[{"58", " ", "H1"}], "+", 
                    RowBox[{"51", " ", "H2"}]}], ")"}], " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["r",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`r[],
           Editable->False], "9"]}]], 
       RowBox[{
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["m",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`m,
         Editable->False], " ", "x", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["m",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`m,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                InterpretationBox[
                 StyleBox["m",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`m,
                 Editable->False], "+", 
                RowBox[{
                "6", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(1\\)], \\(free\\)]\\)\"\>", " ", 
                 InterpretationBox[
                  StyleBox["m",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`m,
                  Editable->False]}]}], ")"}]}], "+", 
             InterpretationBox[
              StyleBox["r",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`r[],
              Editable->False]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "C1"}], "-", 
                RowBox[{"2", " ", "C2"}], "+", "H1"}], ")"}], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "4"]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["m",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`m,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"5", " ", "H1"}], "+", 
                   RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"5", " ", "H1"}], "+", 
                   RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"24", " ", "C1"}], "-", 
                   RowBox[{"24", " ", "C2"}], "+", 
                   RowBox[{"19", " ", "H1"}], "+", 
                   RowBox[{"7", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["G",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`G,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["m",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`m,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{
                   "420", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"20", " ", "C2"}], "-", 
                   RowBox[{"2", " ", "H1"}], "+", 
                   RowBox[{"18", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{
                   "420", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"20", " ", "C2"}], "-", 
                   RowBox[{"2", " ", "H1"}], "+", 
                   RowBox[{"18", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{
                   "180", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"18", " ", "C1"}], "-", 
                   RowBox[{"8", " ", "C2"}], "+", 
                   RowBox[{"7", " ", "H1"}], "+", 
                   RowBox[{"8", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["r",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`r[],
           Editable->False], "9"]}]], 
       RowBox[{
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["m",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`m,
         Editable->False], " ", "x", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["m",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`m,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                InterpretationBox[
                 StyleBox["m",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`m,
                 Editable->False], "+", 
                RowBox[{
                "6", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(1\\)], \\(free\\)]\\)\"\>", " ", 
                 InterpretationBox[
                  StyleBox["m",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`m,
                  Editable->False]}]}], ")"}]}], "+", 
             InterpretationBox[
              StyleBox["r",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`r[],
              Editable->False]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "C1"}], "+", "C2"}], ")"}], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "4"]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["m",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`m,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"5", " ", "H1"}], "+", 
                   RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"5", " ", "H1"}], "+", 
                   RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"12", " ", "C1"}], "-", 
                   RowBox[{"6", " ", "C2"}], "+", 
                   RowBox[{"2", " ", "H1"}], "+", 
                   RowBox[{"2", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["G",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`G,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["m",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`m,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{
                   "420", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"20", " ", "C2"}], "-", 
                   RowBox[{"2", " ", "H1"}], "+", 
                   RowBox[{"18", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{
                   "420", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"20", " ", "C2"}], "-", 
                   RowBox[{"2", " ", "H1"}], "+", 
                   RowBox[{"18", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{
                   "120", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"18", " ", "C1"}], "-", 
                   RowBox[{"4", " ", "C2"}], "+", 
                   RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "a", " ", 
       InterpretationBox[
        StyleBox["G",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`G,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["m",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`m,
        Editable->False], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["m",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`m,
            Editable->False], "2"]}], "-", 
         RowBox[{
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox["m",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`m,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox["r",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`r[],
           Editable->False]}], "+", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["r",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`r[],
           Editable->False], "2"]}], ")"}]}], 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["r",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`r[],
        Editable->False], "5"]], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["r",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`r[],
           Editable->False], "9"]}]], 
       RowBox[{
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["m",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`m,
         Editable->False], " ", "x", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["m",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`m,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                InterpretationBox[
                 StyleBox["m",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`m,
                 Editable->False], "+", 
                RowBox[{
                "6", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(1\\)], \\(free\\)]\\)\"\>", " ", 
                 InterpretationBox[
                  StyleBox["m",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`m,
                  Editable->False]}]}], ")"}]}], "+", 
             InterpretationBox[
              StyleBox["r",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`r[],
              Editable->False]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "C1"}], "-", 
                RowBox[{"2", " ", "C2"}], "+", "H1"}], ")"}], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "4"]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["m",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`m,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"5", " ", "H1"}], "+", 
                   RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"5", " ", "H1"}], "+", 
                   RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"24", " ", "C1"}], "-", 
                   RowBox[{"24", " ", "C2"}], "+", 
                   RowBox[{"19", " ", "H1"}], "+", 
                   RowBox[{"7", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["G",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`G,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["m",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`m,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{
                   "420", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"20", " ", "C2"}], "-", 
                   RowBox[{"2", " ", "H1"}], "+", 
                   RowBox[{"18", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{
                   "420", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"20", " ", "C2"}], "-", 
                   RowBox[{"2", " ", "H1"}], "+", 
                   RowBox[{"18", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{
                   "180", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"18", " ", "C1"}], "-", 
                   RowBox[{"8", " ", "C2"}], "+", 
                   RowBox[{"7", " ", "H1"}], "+", 
                   RowBox[{"8", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"70", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["r",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`r[],
           Editable->False], "9"]}]], 
       RowBox[{
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["m",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`m,
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"70", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "4"]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["m",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`m,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["y", "2"], "+", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["G",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`G,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["m",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`m,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                   "6", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(1\\)], \\(free\\)]\\)\"\>"}]}], ")"}], " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{
                "2", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(1\\)], \\(free\\)]\\)\"\>", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"70", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "H1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["x", "2"], "-", 
                   SuperscriptBox["y", "2"]}], ")"}]}], "+", 
                RowBox[{"H2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"C1", "-", "C2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["G",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`G,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["m",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`m,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{
                   "420", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"20", " ", "C2"}], "-", 
                   RowBox[{"2", " ", "H1"}], "+", 
                   RowBox[{"18", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["y", "4"]}], "-", 
                RowBox[{"10", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "23"}], "+", 
                   RowBox[{
                   "1470", 
                    " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"126", " ", "C1"}], "-", 
                   RowBox[{"70", " ", "C2"}], "+", 
                   RowBox[{"58", " ", "H1"}], "+", 
                   RowBox[{"51", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["y", "2"], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{
                   "840", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"42", " ", "C1"}], "-", 
                   RowBox[{"112", " ", "C2"}], "+", 
                   RowBox[{"86", " ", "H1"}], "-", 
                   RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "4"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{
                    "420", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                    RowBox[{"20", " ", "C2"}], "-", 
                    RowBox[{"2", " ", "H1"}], "+", 
                    RowBox[{"18", " ", "H2"}]}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{
                    "210", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                    RowBox[{"14", " ", "C2"}], "-", 
                    RowBox[{"9", " ", "H1"}], "+", 
                    RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"35", " ", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["m",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`m,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"5", " ", "H1"}], "+", 
                   RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["y", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"48", " ", "C1"}], "+", 
                   RowBox[{"56", " ", "C2"}], "-", 
                   RowBox[{"39", " ", "H1"}], "-", 
                   RowBox[{"7", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["y", "2"], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "C1"}], "-", 
                   RowBox[{"8", " ", "C2"}], "+", 
                   RowBox[{"4", " ", "H1"}], "-", 
                   RowBox[{"2", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "H1"}], "+", 
                    RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"8", " ", "C2"}], "-", "H1", "+", 
                    RowBox[{"7", " ", "H2"}]}], ")"}], " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["r",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`r[],
           Editable->False], "9"]}]], 
       RowBox[{
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["m",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`m,
         Editable->False], " ", "y", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["m",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`m,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                InterpretationBox[
                 StyleBox["m",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`m,
                 Editable->False], "+", 
                RowBox[{
                "6", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(1\\)], \\(free\\)]\\)\"\>", " ", 
                 InterpretationBox[
                  StyleBox["m",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`m,
                  Editable->False]}]}], ")"}]}], "+", 
             InterpretationBox[
              StyleBox["r",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`r[],
              Editable->False]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "C1"}], "+", "C2"}], ")"}], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "4"]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["m",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`m,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"5", " ", "H1"}], "+", 
                   RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"5", " ", "H1"}], "+", 
                   RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"12", " ", "C1"}], "-", 
                   RowBox[{"6", " ", "C2"}], "+", 
                   RowBox[{"2", " ", "H1"}], "+", 
                   RowBox[{"2", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["G",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`G,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["m",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`m,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{
                   "420", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"20", " ", "C2"}], "-", 
                   RowBox[{"2", " ", "H1"}], "+", 
                   RowBox[{"18", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{
                   "420", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"20", " ", "C2"}], "-", 
                   RowBox[{"2", " ", "H1"}], "+", 
                   RowBox[{"18", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{
                   "120", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"18", " ", "C1"}], "-", 
                   RowBox[{"4", " ", "C2"}], "+", 
                   RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["r",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`r[],
           Editable->False], "9"]}]], 
       RowBox[{
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["m",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`m,
         Editable->False], " ", "x", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["m",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`m,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                InterpretationBox[
                 StyleBox["m",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`m,
                 Editable->False], "+", 
                RowBox[{
                "6", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(1\\)], \\(free\\)]\\)\"\>", " ", 
                 InterpretationBox[
                  StyleBox["m",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`m,
                  Editable->False]}]}], ")"}]}], "+", 
             InterpretationBox[
              StyleBox["r",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`r[],
              Editable->False]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "C1"}], "+", "C2"}], ")"}], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "4"]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["m",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`m,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"5", " ", "H1"}], "+", 
                   RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"5", " ", "H1"}], "+", 
                   RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"12", " ", "C1"}], "-", 
                   RowBox[{"6", " ", "C2"}], "+", 
                   RowBox[{"2", " ", "H1"}], "+", 
                   RowBox[{"2", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["G",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`G,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["m",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`m,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{
                   "420", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"20", " ", "C2"}], "-", 
                   RowBox[{"2", " ", "H1"}], "+", 
                   RowBox[{"18", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{
                   "420", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"20", " ", "C2"}], "-", 
                   RowBox[{"2", " ", "H1"}], "+", 
                   RowBox[{"18", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{
                   "120", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"18", " ", "C1"}], "-", 
                   RowBox[{"4", " ", "C2"}], "+", 
                   RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["r",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`r[],
           Editable->False], "9"]}]], 
       RowBox[{
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["m",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`m,
         Editable->False], " ", "y", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["m",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`m,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                InterpretationBox[
                 StyleBox["m",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`m,
                 Editable->False], "+", 
                RowBox[{
                "6", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(1\\)], \\(free\\)]\\)\"\>", " ", 
                 InterpretationBox[
                  StyleBox["m",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`m,
                  Editable->False]}]}], ")"}]}], "+", 
             InterpretationBox[
              StyleBox["r",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`r[],
              Editable->False]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "C1"}], "+", "C2"}], ")"}], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "4"]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["m",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`m,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"5", " ", "H1"}], "+", 
                   RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"5", " ", "H1"}], "+", 
                   RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"12", " ", "C1"}], "-", 
                   RowBox[{"6", " ", "C2"}], "+", 
                   RowBox[{"2", " ", "H1"}], "+", 
                   RowBox[{"2", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["G",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`G,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["m",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`m,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{
                   "420", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"20", " ", "C2"}], "-", 
                   RowBox[{"2", " ", "H1"}], "+", 
                   RowBox[{"18", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{
                   "420", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"20", " ", "C2"}], "-", 
                   RowBox[{"2", " ", "H1"}], "+", 
                   RowBox[{"18", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{
                   "120", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                   RowBox[{"18", " ", "C1"}], "-", 
                   RowBox[{"4", " ", "C2"}], "+", 
                   RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"70", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["r",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`r[],
           Editable->False], "9"]}]], 
       RowBox[{
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["m",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`m,
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"70", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "4"]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["m",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`m,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["z", "2"], "+", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["G",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`G,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["m",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`m,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                   "6", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(1\\)], \\(free\\)]\\)\"\>"}]}], ")"}], " ", 
                 SuperscriptBox["z", "2"]}], "-", 
                RowBox[{
                "2", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(1\\)], \\(free\\)]\\)\"\>", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"70", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"H2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", "C1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"]}], ")"}]}], "+", 
                RowBox[{"H1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["x", "2"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["G",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`G,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["m",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`m,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{
                    "420", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                    RowBox[{"126", " ", "C1"}], "-", 
                    RowBox[{"10", " ", "H1"}], "+", 
                    RowBox[{"14", " ", "H2"}]}], ")"}], " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "25"}], "+", 
                    RowBox[{
                    "420", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                    RowBox[{"42", " ", "C1"}], "+", 
                    RowBox[{"134", " ", "H1"}], "-", 
                    RowBox[{"40", " ", "H2"}]}], ")"}], " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{
                    "420", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                    RowBox[{"20", " ", "C2"}], "-", 
                    RowBox[{"2", " ", "H1"}], "+", 
                    RowBox[{"18", " ", "H2"}]}], ")"}], " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{
                    "210", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                    RowBox[{"14", " ", "C2"}], "-", 
                    RowBox[{"48", " ", "H1"}], "+", 
                    RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{
                    "420", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                    RowBox[{"20", " ", "C2"}], "-", 
                    RowBox[{"2", " ", "H1"}], "+", 
                    RowBox[{"18", " ", "H2"}]}], ")"}], " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{
                    "210", " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[CapitalOmega]\\), \\(2\\)], \\(free\\)]\\)\"\>"}], "+", 
                    RowBox[{"14", " ", "C2"}], "-", 
                    RowBox[{"48", " ", "H1"}], "+", 
                    RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"35", " ", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["m",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`m,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"24", " ", "C1"}], "+", "H1", "+", "H2"}], ")"}], 
                    " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", "C1"}], "-", 
                    RowBox[{"7", " ", "H1"}], "+", 
                    RowBox[{"3", " ", "H2"}]}], ")"}], " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "H1"}], "+", 
                    RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"8", " ", "C2"}], "-", 
                    RowBox[{"25", " ", "H1"}], "+", 
                    RowBox[{"7", " ", "H2"}]}], ")"}], " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "H1"}], "+", 
                    RowBox[{"5", " ", "H2"}]}], ")"}], " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"8", " ", "C2"}], "-", 
                    RowBox[{"25", " ", "H1"}], "+", 
                    RowBox[{"7", " ", "H2"}]}], ")"}], " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.920061062980195*^9, 3.920061334720845*^9, 
  3.920101129632094*^9, 3.920101836762998*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"8ae88c7f-e29f-4bd8-92bd-5c8763c7639b"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Hartle-Thorne metric in harmonic coordinates", "Section",
 CellChangeTimes->{{3.920061364714275*^9, 
  3.920061375955386*^9}},ExpressionUUID->"6b8d82fe-868f-4df4-b296-\
cb25a6bf568e"],

Cell["\<\
Here we report the Hartle-Thorne metric in harmonic coordinates up to 3PM. \
\>", "Text",
 CellChangeTimes->{{3.920101167115157*^9, 
  3.920101190616815*^9}},ExpressionUUID->"bc0426b3-635d-49a7-9ae7-\
1242cf1ecbc9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HT", "=", 
   RowBox[{"<<", "\"\<Attachment/HartleThorne.m\>\""}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9201012058089533`*^9, 3.920101210978682*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"ff99409e-a234-4c01-bfe9-5965a0d5fd8f"],

Cell[CellGroupData[{

Cell["Classical harmonic coordinate transformation ", "Subsection",
 CellChangeTimes->{{3.920101222262898*^9, 3.92010125595615*^9}, {
  3.920101359750848*^9, 
  3.920101366884686*^9}},ExpressionUUID->"25fad003-3bf3-4705-a8ec-\
ef1e91f6189f"],

Cell["\<\
Here the coefficients of the coordinate transformation ansatz.\
\>", "Text",
 CellChangeTimes->{{3.920101259697237*^9, 3.92010132045558*^9}, {
  3.920101370477412*^9, 
  3.920101397059588*^9}},ExpressionUUID->"288f6364-673c-43ab-a457-\
480306a14cdf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HT", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.920061395058052*^9, 3.920061404264745*^9}, 
   3.920101402791043*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"9013bec1-de6e-4f28-8612-921211de7031"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"0", ",", "0", ",", "0"}]], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"0", ",", "2", ",", "2"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"0", ",", "2", ",", "0"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta])\\)]\\)\"\>", 
     RowBox[{"0", ",", "2", ",", "2"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta])\\)]\\)\"\>", 
     RowBox[{"0", ",", "2", ",", "0"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"1", ",", "0", ",", "0"}]], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta])\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{"-", 
     SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
      RowBox[{"1", ",", "2", ",", "2"}]]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta])\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "0"}]], "\[Rule]", 
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "2"}]]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"2", ",", "0", ",", "0"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta])\\)]\\)\"\>", 
     RowBox[{"2", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["4", "3"]}], "+", 
     FractionBox["\[Zeta]", "3"]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta])\\)]\\)\"\>", 
     RowBox[{"2", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{
     FractionBox["4", "3"], "-", 
     FractionBox["\[Zeta]", "3"]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"2", ",", "2", ",", "2"}]], "\[Rule]", 
    FractionBox["7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"2", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "3"]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta])\\)]\\)\"\>", 
     RowBox[{"3", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{
     FractionBox["64", "9"], "-", 
     SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
      RowBox[{"1", ",", "2", ",", "2"}]], "+", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
       RowBox[{"3", ",", "2", ",", "2"}]]}]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"3", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{
     FractionBox["2", "3"], "+", 
     RowBox[{
      FractionBox["3", "5"], " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
       RowBox[{"1", ",", "2", ",", "0"}]]}]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta])\\)]\\)\"\>", 
     RowBox[{"3", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["64", "9"]}], "+", 
     SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
      RowBox[{"1", ",", "2", ",", "2"}]], "-", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
       RowBox[{"3", ",", "2", ",", "2"}]]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.920061401513575*^9, 3.920061404617584*^9}, 
   3.920101403208577*^9, 3.920101849271158*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"858abb3b-e997-4b99-a082-63e8ae8216c5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["From coordinate transformation to amplitude map", "Subsection",
 CellChangeTimes->{{3.920101222262898*^9, 
  3.92010125595615*^9}},ExpressionUUID->"45b1d124-0976-48f5-9c47-\
7a35dfdd4970"],

Cell["\<\
Here the relation between the gauge redundancies found in the classical \
harmonic coordinate transformation and the free parameters in the \
amplitude-based metric. With this map the two metrics match perfectly. \
\>", "Text",
 CellChangeTimes->{{3.920101259697237*^9, 3.92010132045558*^9}, {
  3.920101420337818*^9, 
  3.92010144217914*^9}},ExpressionUUID->"fd114824-5249-4ec5-aaff-\
5c0e7fca9532"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HT", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.920061409262373*^9, 3.920061412387842*^9}, {
  3.920101446253929*^9, 3.92010144639963*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"51b5a2bd-8fd2-472a-ab75-0e67f8053c7d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "C2"}], "3"], "+", 
     FractionBox[
      RowBox[{"4", " ", "H2"}], "3"], "-", 
     FractionBox[
      RowBox[{"4", " ", "\[Zeta]"}], "3"]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"2", " ", "C1"}], "-", 
     FractionBox[
      RowBox[{"4", " ", "C2"}], "3"], "-", 
     FractionBox["H2", "3"], "+", 
     FractionBox["\[Zeta]", "3"]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"3", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["20", "3"]}], "+", 
     RowBox[{
     "12", " ", \
"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[CapitalOmega]\\), \\(2\\)], \
\\(free\\)]\\)\"\>"}], "+", 
     FractionBox[
      RowBox[{"4", " ", "C2"}], "5"], "+", 
     FractionBox[
      RowBox[{"4", " ", "H2"}], "5"], "-", 
     FractionBox[
      RowBox[{"4", " ", "\[Zeta]"}], "5"]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"3", ",", "0", ",", "0"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], 
     " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[CapitalOmega]\\), \
\\(1\\)], \\(free\\)]\\)\"\>"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.920061412728637*^9, 3.920101447035404*^9, 
  3.920101849301102*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"84e64b21-0a0f-4e77-a669-bfe45d49b993"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Explicit expression", "Subsection",
 CellChangeTimes->{{3.920101452993695*^9, 
  3.9201014564219513`*^9}},ExpressionUUID->"e7b6a43b-251f-44c5-837d-\
89f5471c299d"],

Cell["The explicit expression of the metric.", "Text",
 CellChangeTimes->{{3.920101458754992*^9, 
  3.920101466442583*^9}},ExpressionUUID->"1d28bc24-6d45-4031-9d22-\
056ad3fac750"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HT", "[", 
  RowBox[{"[", "3", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.920061416573419*^9, 3.920061416641884*^9}, {
  3.920101470296482*^9, 3.9201014704464836`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"85e73e5b-235f-4e18-867d-846444150b66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"14", " ", 
        SuperscriptBox["R", "5"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"14", " ", 
         SuperscriptBox["R", "5"]}], "-", 
        RowBox[{"7", " ", 
         InterpretationBox[
          StyleBox["G",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`G,
          Editable->False], " ", "M", " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["R", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[Zeta]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], "3"], " ", 
         SuperscriptBox["M", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"28", " ", 
            SuperscriptBox["R", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"41", "+", 
              RowBox[{"22", " ", "\[Zeta]"}], "+", 
              RowBox[{"39", " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
              RowBox[{"66", " ", "\[Zeta]", " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
              RowBox[{"56", " ", 
               
               SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                RowBox[{"1", ",", "2", ",", "0"}]]}], "-", 
              RowBox[{"14", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Cos,
                    Editable->False], "[", 
                   RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], 
               " ", 
               
               SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"7", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], "2"], " ", 
         SuperscriptBox["M", "2"], " ", "R", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["R", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Zeta]", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[Zeta]"}]}], ")"}], " ", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Cos,
                    Editable->False], "[", 
                   RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}]}], 
              "-", 
              RowBox[{"4", " ", 
               
               SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                RowBox[{"1", ",", "2", ",", "0"}]]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Cos,
                    Editable->False], "[", 
                   RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], 
               " ", 
               
               SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"2", " ", "a", " ", 
       InterpretationBox[
        StyleBox["G",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`G,
        Editable->False], " ", "M", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"]}], "-", 
         RowBox[{
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M", " ", "R"}], "+", 
         SuperscriptBox["R", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         InterpretationBox[
          StyleBox["Sin",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Sin,
          Editable->False], "[", "\[CapitalTheta]", "]"}], "2"]}], 
      SuperscriptBox["R", "3"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", "M", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              
              SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\\
), \\((R)\\)]\\)\"\>", 
               RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 RowBox[{
                  InterpretationBox[
                   StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   Cos,
                   Editable->False], "[", 
                  RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{"\[Zeta]", "+", 
                RowBox[{"2", " ", 
                 
                 SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\
\[ScriptCapitalC]\\), \\((R)\\)]\\)\"\>", 
                  RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["G",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`G,
          Editable->False], "2"], " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"20", " ", 
              
              SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\\
), \\((R)\\)]\\)\"\>", 
               RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 RowBox[{
                  InterpretationBox[
                   StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   Cos,
                   Editable->False], "[", 
                  RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Zeta]"}], "+", 
                RowBox[{"5", " ", 
                 
                 SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\
\[ScriptCapitalC]\\), \\((R)\\)]\\)\"\>", 
                  RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["G",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`G,
          Editable->False], "3"], " ", 
        SuperscriptBox["M", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"420", " ", 
           SuperscriptBox["R", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              
              SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\\
), \\((R)\\)]\\)\"\>", 
               RowBox[{"3", ",", "0", ",", "0"}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3528", " ", 
              
              SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\\
), \\((R)\\)]\\)\"\>", 
               RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"557", "+", 
                RowBox[{"66", " ", "\[Zeta]"}], "+", 
                RowBox[{"1587", " ", 
                 RowBox[{
                  InterpretationBox[
                   StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   Cos,
                   Editable->False], "[", 
                  RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
                RowBox[{"198", " ", "\[Zeta]", " ", 
                 RowBox[{
                  InterpretationBox[
                   StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   Cos,
                   Editable->False], "[", 
                  RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
                RowBox[{"126", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"3", " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Cos,
                    Editable->False], "[", 
                    RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], 
                 " ", 
                 
                 SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\
\[ScriptCapitalC]\\), \\((R)\\)]\\)\"\>", 
                  RowBox[{"1", ",", "2", ",", "2"}]]}], "+", 
                RowBox[{"84", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"3", " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Cos,
                    Editable->False], "[", 
                    RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], 
                 " ", 
                 
                 SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\
\[ScriptCapitalC]\\), \\((R)\\)]\\)\"\>", 
                  RowBox[{"3", ",", "2", ",", "2"}]]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], 
       RowBox[{"210", " ", 
        SuperscriptBox["R", "5"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       InterpretationBox[
        StyleBox["G",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`G,
        Editable->False], " ", "M", " ", 
       RowBox[{
        InterpretationBox[
         StyleBox["Sin",
          ShowAutoStyles->False,
          AutoSpacing->False],
         Sin,
         Editable->False], "[", 
        RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], "2"], " ", 
             SuperscriptBox["M", "2"]}], "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["G",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`G,
              Editable->False], " ", "M", " ", "R"}], "+", 
            SuperscriptBox["R", "2"]}], ")"}], " ", 
          
          SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
           RowBox[{"1", ",", "2", ",", "2"}]]}], "+", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "R", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Zeta]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["G",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`G,
              Editable->False], " ", "M", " ", 
             RowBox[{"(", 
              RowBox[{"77", "+", 
               RowBox[{"6", " ", "\[Zeta]"}]}], ")"}]}], "+", 
            RowBox[{"24", " ", 
             InterpretationBox[
              StyleBox["G",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`G,
              Editable->False], " ", "M", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"3", ",", "2", ",", "2"}]]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["R", "4"]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       InterpretationBox[
        StyleBox["G",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`G,
        Editable->False], " ", "M", " ", 
       RowBox[{
        InterpretationBox[
         StyleBox["Sin",
          ShowAutoStyles->False,
          AutoSpacing->False],
         Sin,
         Editable->False], "[", 
        RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], "2"], " ", 
             SuperscriptBox["M", "2"]}], "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["G",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`G,
              Editable->False], " ", "M", " ", "R"}], "+", 
            SuperscriptBox["R", "2"]}], ")"}], " ", 
          
          SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
           RowBox[{"1", ",", "2", ",", "2"}]]}], "+", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "R", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Zeta]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["G",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`G,
              Editable->False], " ", "M", " ", 
             RowBox[{"(", 
              RowBox[{"77", "+", 
               RowBox[{"6", " ", "\[Zeta]"}]}], ")"}]}], "+", 
            RowBox[{"24", " ", 
             InterpretationBox[
              StyleBox["G",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`G,
              Editable->False], " ", "M", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"3", ",", "2", ",", "2"}]]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["R", "4"]}]], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"420", " ", 
         SuperscriptBox["R", "3"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"420", " ", 
          SuperscriptBox["R", "5"]}], "+", 
         RowBox[{"105", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", "R", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["R", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"3", " ", "\[Zeta]"}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], "-", 
               RowBox[{"5", " ", "\[Zeta]", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
               RowBox[{"8", " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"18", " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Cos,
                    Editable->False], "[", 
                    RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], 
                " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"210", " ", 
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", 
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "M", " ", 
             SuperscriptBox["R", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "M", " ", 
             RowBox[{"(", 
              RowBox[{"\[Zeta]", "+", 
               RowBox[{"3", " ", "\[Zeta]", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
               RowBox[{"4", " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Cos,
                    Editable->False], "[", 
                    RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], 
                " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "3"], " ", 
          SuperscriptBox["M", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"420", " ", 
             SuperscriptBox["R", "2"], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"3", ",", "0", ",", "0"}]]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"252", " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"41", "-", 
                    RowBox[{"6", " ", "\[Zeta]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"242", "+", 
                    RowBox[{"3", " ", "\[Zeta]"}]}], ")"}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Cos,
                    Editable->False], "[", 
                    RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}]}],
                   "-", 
                  RowBox[{"252", " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Cos,
                    Editable->False], "[", 
                    RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                   
                   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\
\[ScriptCapitalC]\\), \\((R)\\)]\\)\"\>", 
                    RowBox[{"1", ",", "2", ",", "2"}]]}], "+", 
                  RowBox[{"21", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"7", " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Cos,
                    Editable->False], "[", 
                    RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], 
                   " ", 
                   
                   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\
\[ScriptCapitalC]\\), \\((R)\\)]\\)\"\>", 
                    RowBox[{"3", ",", "2", ",", "2"}]]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "a", " ", 
       InterpretationBox[
        StyleBox["G",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`G,
        Editable->False], " ", "M", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"]}], "-", 
         RowBox[{
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M", " ", "R"}], "+", 
         SuperscriptBox["R", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         InterpretationBox[
          StyleBox["Sin",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Sin,
          Editable->False], "[", "\[CapitalTheta]", "]"}], "2"]}], 
      SuperscriptBox["R", "3"]], ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "420"], " ", 
      SuperscriptBox[
       RowBox[{
        InterpretationBox[
         StyleBox["Sin",
          ShowAutoStyles->False,
          AutoSpacing->False],
         Sin,
         Editable->False], "[", "\[CapitalTheta]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "420"}], " ", 
         SuperscriptBox["R", "2"]}], "+", 
        FractionBox[
         RowBox[{"210", " ", 
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["R", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Zeta]", "+", 
               RowBox[{"3", " ", "\[Zeta]", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
               RowBox[{"4", " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
               RowBox[{"2", " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}]}], ")"}]}], 
         "R"], "+", 
        RowBox[{"105", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], "2"], " ", 
         SuperscriptBox["M", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "\[Zeta]", "-", 
               RowBox[{"9", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
               RowBox[{"7", " ", "\[Zeta]", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
               RowBox[{"8", " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Cos,
                    Editable->False], "[", 
                    RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], 
                " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}], 
            SuperscriptBox["R", "2"]]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "3"], " ", 
          SuperscriptBox["M", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"252", " ", 
             SuperscriptBox["a", "2"], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "252"}], " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  InterpretationBox[
                   StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   Cos,
                   Editable->False], "[", "\[CapitalTheta]", "]"}], "2"], " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"1", ",", "2", ",", "2"}]]}], "+", 
               RowBox[{"84", " ", 
                SuperscriptBox["R", "2"], " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"3", ",", "0", ",", "0"}]]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{"74", "+", 
                    RowBox[{"3", " ", "\[Zeta]"}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"688", "-", 
                    RowBox[{"30", " ", "\[Zeta]"}]}], ")"}], " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Cos,
                    Editable->False], "[", 
                    RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
                  RowBox[{"21", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Cos,
                    Editable->False], "[", 
                    RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], 
                   " ", 
                   
                   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\
\[ScriptCapitalC]\\), \\((R)\\)]\\)\"\>", 
                    RowBox[{"3", ",", "2", ",", "2"}]]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], 
         SuperscriptBox["R", "3"]]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9200614170663853`*^9, 3.92010147113733*^9, 
  3.920101849337453*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"85b718d8-8094-4eab-ad4c-8f37f67ca4f1"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Myers-Perry metric in harmonic coordinates", "Section",
 CellChangeTimes->{{3.920061364714275*^9, 3.920061375955386*^9}, {
  3.92006142938161*^9, 
  3.9200614333965473`*^9}},ExpressionUUID->"2852d534-f85a-437e-a615-\
3e7672d8ad7e"],

Cell[TextData[{
 "Here we report the Myers-Perry metric in harmonic coordinates up to 3PM.\n\
Notice that ",
 Cell[BoxData[
  FormBox["a", TraditionalForm]],ExpressionUUID->
  "004efe2d-3280-4a94-8b5e-a7c8e01cf5bd"],
 " and ",
 Cell[BoxData[
  FormBox["b", TraditionalForm]],ExpressionUUID->
  "d5e7ba77-3613-464a-9798-0055ce92929c"],
 " are not the physical angular momenta, namely ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "=", 
    RowBox[{
     FractionBox["3", "2"], "\[ScriptA]"}]}], TraditionalForm]],
  ExpressionUUID->"72f1add2-9011-48f5-91b8-d7eaf4116a6a"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"b", "=", 
    RowBox[{
     FractionBox["3", "2"], "\[ScriptB]"}]}], TraditionalForm]],
  ExpressionUUID->"2fd9ad54-eb30-4141-b421-69c63abaafb6"],
 ". "
}], "Text",
 CellChangeTimes->{{3.920101167115157*^9, 3.920101190616815*^9}, {
  3.9201015119574556`*^9, 
  3.920101571375293*^9}},ExpressionUUID->"f14a218c-b5b1-4b3c-971a-\
afa22e24327e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MP", "=", 
   RowBox[{"<<", "\"\<Attachment/MyersPerry.m\>\""}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9201012058089533`*^9, 3.920101210978682*^9}, {
  3.920101574280305*^9, 3.920101577710338*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"50ccc471-08c1-4005-9fb3-0a594b878bb8"],

Cell[CellGroupData[{

Cell["Classical harmonic coordinate transformation ", "Subsection",
 CellChangeTimes->{{3.920101222262898*^9, 3.92010125595615*^9}, {
  3.920101359750848*^9, 
  3.920101366884686*^9}},ExpressionUUID->"b2c765ff-3493-4e0b-9996-\
f3100867983d"],

Cell["\<\
Here the coefficients of the coordinate transformation ansatz.\
\>", "Text",
 CellChangeTimes->{{3.920101259697237*^9, 3.92010132045558*^9}, {
  3.920101370477412*^9, 
  3.920101397059588*^9}},ExpressionUUID->"8d878509-8132-4588-b83e-\
f21951393f03"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MP", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.920061395058052*^9, 3.920061404264745*^9}, 
   3.920101402791043*^9, {3.920101597162299*^9, 3.920101597225237*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"14bd1ab4-c99a-415e-98c0-2d2a09b8bcea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"0", ",", "0", ",", "0"}]], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"0", ",", "2", ",", "2"}]], "\[Rule]", 
    FractionBox["1", "3"]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"0", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "3"]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta], a)\\)]\\)\"\>", 
     RowBox[{"0", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "3"]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta], b)\\)]\\)\"\>", 
     RowBox[{"0", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "3"]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta], a)\\)]\\)\"\>", 
     RowBox[{"0", ",", "2", ",", "0"}]], "\[Rule]", 
    FractionBox["1", "3"]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta], b)\\)]\\)\"\>", 
     RowBox[{"0", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "6"]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"1", ",", "0", ",", "0"}]], "\[Rule]", 
    FractionBox["2", "3"]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta], a)\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "9"]}], "-", 
     SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
      RowBox[{"1", ",", "2", ",", "2"}]]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta], b)\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "9"]}], "-", 
     SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
      RowBox[{"1", ",", "2", ",", "2"}]]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta], a)\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{
     FractionBox["2", "9"], "+", 
     SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
      RowBox[{"1", ",", "2", ",", "2"}]]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta], b)\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "9"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
       RowBox[{"1", ",", "2", ",", "2"}]]}]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, R)\\)]\\)\"\>", 
     RowBox[{"1", ",", "0", ",", "0"}]], "\[Rule]", 
    FractionBox["2", "9"]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta], a)\\)]\\)\"\>", 
     RowBox[{"2", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["28", "81"]}], "-", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
       RowBox[{"1", ",", "2", ",", "0"}]]}], "-", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
       RowBox[{"1", ",", "2", ",", "2"}]]}], "-", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
       RowBox[{"2", ",", "0", ",", "0"}]]}], "-", 
     RowBox[{"2", " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
       RowBox[{"2", ",", "2", ",", "0"}]]}], "-", 
     SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
      RowBox[{"2", ",", "2", ",", "2"}]], "-", 
     RowBox[{"2", " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta], a)\\)]\\)\"\>", 
       RowBox[{"2", ",", "2", ",", "0"}]]}]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, \[CapitalTheta], a)\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{
     FractionBox["2", "27"], "-", 
     SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, R)\\)]\\)\"\>", 
      RowBox[{"1", ",", "2", ",", "0"}]]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, \[CapitalTheta], a)\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "9"]}], "-", 
     SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, R)\\)]\\)\"\>", 
      RowBox[{"1", ",", "2", ",", "2"}]]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta], b)\\)]\\)\"\>", 
     RowBox[{"2", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{
     FractionBox["14", "81"], "-", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
       RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
       RowBox[{"2", ",", "0", ",", "0"}]]}], "-", 
     SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
      RowBox[{"2", ",", "2", ",", "0"}]]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, \[CapitalTheta], b)\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{
     FractionBox["4", "27"], "-", 
     SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, R)\\)]\\)\"\>", 
      RowBox[{"1", ",", "2", ",", "0"}]]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, \[CapitalTheta], b)\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "9"]}], "-", 
     SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, R)\\)]\\)\"\>", 
      RowBox[{"1", ",", "2", ",", "2"}]]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"2", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["8", "3"]}], " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
       RowBox[{"1", ",", "2", ",", "0"}]]}], "-", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
       RowBox[{"1", ",", "2", ",", "2"}]]}], "+", 
     SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
      RowBox[{"2", ",", "0", ",", "0"}]], "-", 
     RowBox[{"4", " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
       RowBox[{"2", ",", "2", ",", "0"}]]}]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, R)\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "0"}]], "\[Rule]", 
    FractionBox["10", "81"]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, R)\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["22", "81"]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta], a)\\)]\\)\"\>", 
     RowBox[{"2", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["28", "81"]}], "+", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
       RowBox[{"1", ",", "2", ",", "0"}]]}], "-", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
       RowBox[{"2", ",", "0", ",", "0"}]]}], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
       RowBox[{"2", ",", "2", ",", "0"}]]}]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta], b)\\)]\\)\"\>", 
     RowBox[{"2", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{
     FractionBox["28", "81"], "-", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
       RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
       RowBox[{"2", ",", "0", ",", "0"}]]}], "-", 
     RowBox[{"2", " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
       RowBox[{"2", ",", "2", ",", "0"}]]}]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"3", ",", "0", ",", "0"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "3"]}], " ", 
     SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
      RowBox[{"2", ",", "0", ",", "0"}]]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, R)\\)]\\)\"\>", 
     RowBox[{"2", ",", "0", ",", "0"}]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["4", "27"]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta], a)\\)]\\)\"\>", 
     RowBox[{"3", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{
     FractionBox["1", "162"], " ", 
     RowBox[{"(", 
      RowBox[{"14", "-", 
       RowBox[{"117", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
       RowBox[{"27", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "2"}]]}], "-", 
       RowBox[{"72", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "0", ",", "0"}]]}], "-", 
       RowBox[{"972", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "0"}]], " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "0", ",", "0"}]]}], "-", 
       RowBox[{"486", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "2"}]], " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "0", ",", "0"}]]}], "-", 
       RowBox[{"108", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "2", ",", "0"}]]}], "-", 
       RowBox[{"162", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"3", ",", "2", ",", "0"}]]}]}], ")"}]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta], a)\\)]\\)\"\>", 
     RowBox[{"3", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{
     FractionBox["1", "81"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "16"}], "+", 
       RowBox[{"144", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "0"}]]}], "-", 
       RowBox[{"36", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "2"}]]}], "-", 
       RowBox[{"72", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "0", ",", "0"}]]}], "-", 
       RowBox[{"243", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "2"}]], " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "0", ",", "0"}]]}], "+", 
       RowBox[{"216", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "2", ",", "0"}]]}], "-", 
       RowBox[{"81", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"3", ",", "2", ",", "2"}]]}]}], ")"}]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, \[CapitalTheta], a)\\)]\\)\"\>", 
     RowBox[{"2", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{
     FractionBox["1", "243"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "44"}], "-", 
       RowBox[{"243", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "2", ",", "0"}]]}], "-", 
       RowBox[{"324", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "0"}]]}], "-", 
       RowBox[{"162", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, \[CapitalTheta], a)\\)]\\)\"\>", 
     RowBox[{"2", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{
     FractionBox["1", "243"], " ", 
     RowBox[{"(", 
      RowBox[{"32", "-", 
       RowBox[{"243", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "2", ",", "2"}]]}], "-", 
       RowBox[{"162", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta], b)\\)]\\)\"\>", 
     RowBox[{"3", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{
     FractionBox["1", "324"], " ", 
     RowBox[{"(", 
      RowBox[{"10", "-", 
       RowBox[{"234", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "0"}]]}], "-", 
       RowBox[{"27", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "2"}]]}], "+", 
       RowBox[{"180", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "0", ",", "0"}]]}], "-", 
       RowBox[{"1944", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "0"}]], " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "0", ",", "0"}]]}], "+", 
       RowBox[{"486", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "2"}]], " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "0", ",", "0"}]]}], "-", 
       RowBox[{"216", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "2", ",", "0"}]]}], "-", 
       RowBox[{"324", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"3", ",", "2", ",", "0"}]]}]}], ")"}]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta], b)\\)]\\)\"\>", 
     RowBox[{"3", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{
     FractionBox["1", "81"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "16"}], "+", 
       RowBox[{"144", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "0"}]]}], "-", 
       RowBox[{"36", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "2"}]]}], "-", 
       RowBox[{"72", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "0", ",", "0"}]]}], "-", 
       RowBox[{"243", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "2"}]], " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "0", ",", "0"}]]}], "+", 
       RowBox[{"216", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "2", ",", "0"}]]}], "-", 
       RowBox[{"81", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"3", ",", "2", ",", "2"}]]}]}], ")"}]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, \[CapitalTheta], b)\\)]\\)\"\>", 
     RowBox[{"2", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{
     FractionBox["1", "243"], " ", 
     RowBox[{"(", 
      RowBox[{"10", "-", 
       RowBox[{"243", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "2", ",", "0"}]]}], "-", 
       RowBox[{"324", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
       RowBox[{"81", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, \[CapitalTheta], b)\\)]\\)\"\>", 
     RowBox[{"2", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{
     FractionBox["1", "243"], " ", 
     RowBox[{"(", 
      RowBox[{"32", "-", 
       RowBox[{"243", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "2", ",", "2"}]]}], "-", 
       RowBox[{"162", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"3", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{
     FractionBox["1", "162"], " ", 
     RowBox[{"(", 
      RowBox[{"8", "-", 
       RowBox[{"117", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
       RowBox[{"36", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "0", ",", "0"}]]}], "-", 
       RowBox[{"972", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "0"}]], " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "0", ",", "0"}]]}], "-", 
       RowBox[{"108", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "2", ",", "0"}]]}]}], ")"}]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"3", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{
     FractionBox["1", "162"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "26"}], "+", 
       RowBox[{"288", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "0"}]]}], "-", 
       RowBox[{"45", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "2"}]]}], "-", 
       RowBox[{"252", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "0", ",", "0"}]]}], "-", 
       RowBox[{"972", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "2"}]], " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "0", ",", "0"}]]}], "+", 
       RowBox[{"432", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"2", ",", "2", ",", "0"}]]}]}], ")"}]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, R)\\)]\\)\"\>", 
     RowBox[{"2", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["4", "243"]}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"81", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "0"}]]}]}], ")"}]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((log, R)\\)]\\)\"\>", 
     RowBox[{"2", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["4", "243"]}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"81", " ", 
        SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
         RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}]}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.920061401513575*^9, 3.920061404617584*^9}, 
   3.920101403208577*^9, 3.920101598077517*^9, 3.920101849378022*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"75f70bff-c24f-497e-be5b-233312b7372a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["From coordinate transformation to amplitude map", "Subsection",
 CellChangeTimes->{{3.920101222262898*^9, 
  3.92010125595615*^9}},ExpressionUUID->"374703e7-439f-4233-ae9d-\
00a2cce1c5e3"],

Cell["\<\
Here the relation between the gauge redundancies found in the classical \
harmonic coordinate transformation and the free parameters in the \
amplitude-based metric. With this map the two metrics match perfectly. \
\>", "Text",
 CellChangeTimes->{{3.920101259697237*^9, 3.92010132045558*^9}, {
  3.920101420337818*^9, 
  3.92010144217914*^9}},ExpressionUUID->"e5e8a615-0275-464a-98d2-\
f792fee70376"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MP", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.920061409262373*^9, 3.920061412387842*^9}, {
  3.920101446253929*^9, 3.92010144639963*^9}, {3.920101609841483*^9, 
  3.920101609930939*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"2d437c0a-b1e3-40b2-a962-8bdfa2afde8b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["4", "9"]}], "+", 
     FractionBox[
      RowBox[{"32", " ", "C2"}], "27"]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{
     FractionBox["1", "9"], "+", 
     FractionBox[
      RowBox[{"16", " ", "C1"}], "9"], "-", 
     FractionBox[
      RowBox[{"32", " ", "C2"}], "27"]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"2", ",", "0", ",", "0"}]], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], 
      " ", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[CapitalOmega]\\), \
\\(1\\)], \\(free\\)]\\)\"\>", " ", "\[Pi]"}], "-", 
     RowBox[{
      FractionBox["2", "27"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         SubscriptBox["\[Gamma]", "EM"]}]}], ")"}]}]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"2", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"32", " ", "C1"}], "27"]}], "+", 
     FractionBox[
      RowBox[{"64", " ", "C2"}], "81"], "-", 
     FractionBox[
      RowBox[{
      "4", " ", \
"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[CapitalOmega]\\), \\(1\\)], \
\\(free\\)]\\)\"\>", " ", "\[Pi]"}], "3"], "-", 
     FractionBox[
      RowBox[{
      "128", " ", \
"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[CapitalOmega]\\), \\(2\\)], \
\\(free\\)]\\)\"\>", " ", "\[Pi]"}], "27"], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"75", " ", 
          SubscriptBox["\[Gamma]", "EM"]}]}], ")"}]}], "1215"]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.920061412728637*^9, 3.920101447035404*^9, 
  3.920101610926551*^9, 3.920101849386095*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"d7826ce3-17f9-4990-8100-f203f1305a40"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Explicit expression", "Subsection",
 CellChangeTimes->{{3.920101452993695*^9, 
  3.9201014564219513`*^9}},ExpressionUUID->"9aafeac6-25d0-488d-9491-\
e33cfad22eef"],

Cell["The explicit expression of the metric.", "Text",
 CellChangeTimes->{{3.920101458754992*^9, 
  3.920101466442583*^9}},ExpressionUUID->"9b4da391-f420-4e3d-83c9-\
cd2f73b1d6fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MP", "[", 
  RowBox[{"[", "3", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.920061416573419*^9, 3.920061416641884*^9}, {
  3.920101470296482*^9, 3.9201014704464836`*^9}, {3.920101613331439*^9, 
  3.9201016133886623`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"f76050f0-bcb1-4b30-b0d1-d900a548b18b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"81", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["R", "8"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"288", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], "2"], " ", 
         SuperscriptBox["M", "2"], " ", "\[Pi]", " ", 
         SuperscriptBox["R", "4"]}], "-", 
        RowBox[{"216", " ", 
         InterpretationBox[
          StyleBox["G",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`G,
          Editable->False], " ", "M", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["R", "6"]}], "+", 
        RowBox[{"81", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["R", "8"]}], "+", 
        RowBox[{"216", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["b", "2"]}], ")"}], " ", 
         InterpretationBox[
          StyleBox["G",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`G,
          Editable->False], " ", "M", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["R", "4"], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Cos",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Cos,
           Editable->False], "[", 
          RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], "2"], " ", 
         SuperscriptBox["M", "2"], " ", "\[Pi]", " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["b", "2"], "+", 
              RowBox[{"7", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["b", "2"]}], ")"}], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}]}], 
           "-", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["b", "2"]}], ")"}], " ", 
            
            SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\),\
 \\((R)\\)]\\)\"\>", 
             RowBox[{"1", ",", "2", ",", "0"}]]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["b", "2"], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["b", "2"]}], ")"}], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], " ", 
            
            
            SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\),\
 \\((R)\\)]\\)\"\>", 
             RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], "3"], " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", 
             FractionBox[
              RowBox[{
               InterpretationBox[
                StyleBox["G",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`G,
                Editable->False], " ", "M"}], "\[Pi]"], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "R", "]"}]}], "+", 
           RowBox[{"9", " ", 
            
            SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\),\
 \\((R)\\)]\\)\"\>", 
             RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], "3"], " ", 
         SuperscriptBox["M", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["b", "2"]}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["a", "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Cos",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Cos,
              Editable->False], "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
           RowBox[{"48", " ", 
            SuperscriptBox["b", "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Cos",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Cos,
              Editable->False], "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["a", "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Cos",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Cos,
              Editable->False], "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["G",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`G,
              Editable->False], "]"}]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["b", "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Cos",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Cos,
              Editable->False], "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["G",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`G,
              Editable->False], "]"}]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["a", "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Cos",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Cos,
              Editable->False], "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "M", "]"}]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["b", "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Cos",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Cos,
              Editable->False], "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "M", "]"}]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["a", "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Cos",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Cos,
              Editable->False], "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "\[Pi]", "]"}]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["b", "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Cos",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Cos,
              Editable->False], "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "\[Pi]", "]"}]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["a", "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Cos",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Cos,
              Editable->False], "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "R", "]"}]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["b", "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Cos",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Cos,
              Editable->False], "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "R", "]"}]}], "-", 
           RowBox[{"18", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["b", "2"]}], ")"}], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], " ", 
            
            
            SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\),\
 \\((R)\\)]\\)\"\>", 
             RowBox[{"1", ",", "2", ",", "0"}]]}], "-", 
           RowBox[{"18", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["b", "2"], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["b", "2"]}], ")"}], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], " ", 
            
            
            SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\),\
 \\((R)\\)]\\)\"\>", 
             RowBox[{"1", ",", "2", ",", "2"}]]}], "-", 
           RowBox[{"27", " ", 
            SuperscriptBox["a", "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Cos",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Cos,
              Editable->False], "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            
            SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\),\
 \\((R)\\)]\\)\"\>", 
             RowBox[{"2", ",", "0", ",", "0"}]]}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox["b", "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Cos",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Cos,
              Editable->False], "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            
            SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\),\
 \\((R)\\)]\\)\"\>", 
             RowBox[{"2", ",", "0", ",", "0"}]]}], "-", 
           RowBox[{"81", " ", 
            SuperscriptBox["a", "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Cos",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Cos,
              Editable->False], "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            
            SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\),\
 \\((R)\\)]\\)\"\>", 
             RowBox[{"2", ",", "2", ",", "0"}]]}], "+", 
           RowBox[{"81", " ", 
            SuperscriptBox["b", "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Cos",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Cos,
              Editable->False], "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            
            SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\),\
 \\((R)\\)]\\)\"\>", 
             RowBox[{"2", ",", "2", ",", "0"}]]}]}], ")"}]}]}], ")"}]}], ",", 
     "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"8", " ", "a", " ", 
       InterpretationBox[
        StyleBox["G",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`G,
        Editable->False], " ", "M", " ", 
       SuperscriptBox[
        RowBox[{
         InterpretationBox[
          StyleBox["Sin",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Sin,
          Editable->False], "[", "\[CapitalTheta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"12", " ", 
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M", " ", "\[Pi]", " ", 
          SuperscriptBox["R", "2"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["R", "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Log",
             ShowAutoStyles->False,
             AutoSpacing->False],
            Log,
            Editable->False], "[", 
           FractionBox[
            RowBox[{
             InterpretationBox[
              StyleBox["G",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`G,
              Editable->False], " ", "M"}], "\[Pi]"], "]"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Log",
             ShowAutoStyles->False,
             AutoSpacing->False],
            Log,
            Editable->False], "[", "R", "]"}]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          
          SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
           RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], 
      RowBox[{"27", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["R", "6"]}]], ",", 
     FractionBox[
      RowBox[{"8", " ", "b", " ", 
       InterpretationBox[
        StyleBox["G",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`G,
        Editable->False], " ", "M", " ", 
       SuperscriptBox[
        RowBox[{
         InterpretationBox[
          StyleBox["Cos",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Cos,
          Editable->False], "[", "\[CapitalTheta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"12", " ", 
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M", " ", "\[Pi]", " ", 
          SuperscriptBox["R", "2"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["R", "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Log",
             ShowAutoStyles->False,
             AutoSpacing->False],
            Log,
            Editable->False], "[", 
           FractionBox[
            RowBox[{
             InterpretationBox[
              StyleBox["G",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`G,
              Editable->False], " ", "M"}], "\[Pi]"], "]"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Log",
             ShowAutoStyles->False,
             AutoSpacing->False],
            Log,
            Editable->False], "[", "R", "]"}]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          
          SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
           RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], 
      RowBox[{"27", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["R", "6"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"324", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["R", "8"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"432", " ", 
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["R", "6"]}], "+", 
         RowBox[{"324", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["R", "8"]}], "-", 
         RowBox[{"54", " ", 
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["R", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["b", "2"], "+", 
               RowBox[{"7", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"]}], ")"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"36", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["b", "2"]}], ")"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["b", "2"], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"]}], ")"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}], "-", 
         RowBox[{"384", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "3"], " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "M", "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "\[Pi]", "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "R", "]"}]}], "+", 
            RowBox[{"9", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", "\[Pi]", " ", 
          SuperscriptBox["R", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"6", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "M", "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "\[Pi]", "]"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "R", "]"}]}], "+", 
            RowBox[{"27", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", "\[Pi]", " ", 
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"]}], ")"}]}], "+", 
               RowBox[{"15", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"]}], ")"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "0"}]]}], "-", 
            RowBox[{"36", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["b", "2"], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"]}], ")"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "2"}]]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "-", 
               SuperscriptBox["b", "2"]}], ")"}], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 FractionBox[
                  RowBox[{
                   InterpretationBox[
                    StyleBox["G",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`G,
                    Editable->False], " ", "M"}], "\[Pi]"], "]"}]}], "-", 
               RowBox[{"8", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "-", 
               RowBox[{"27", " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"2", ",", "0", ",", "0"}]]}], "+", 
               RowBox[{"81", " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"2", ",", "2", ",", "0"}]]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "3"], " ", 
          SuperscriptBox["M", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["b", "2"], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"]}], ")"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "2"}]], " ", 
             RowBox[{"(", 
              RowBox[{"67", "+", 
               RowBox[{"204", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "+", 
               RowBox[{"204", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "-", 
               RowBox[{"204", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "-", 
               RowBox[{"408", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "+", 
               RowBox[{"918", " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], "+", 
            RowBox[{"36", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "0"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"288", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"]}], ")"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"67", "+", 
                  RowBox[{"204", " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", 
                    InterpretationBox[
                    StyleBox["G",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`G,
                    Editable->False], "]"}]}], "+", 
                  RowBox[{"204", " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", "M", "]"}]}], "-", 
                  RowBox[{"204", " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", "\[Pi]", "]"}]}], "-", 
                  RowBox[{"408", " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", "R", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"918", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"]}], ")"}], " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"51", " ", 
                SuperscriptBox["a", "2"]}], "+", 
               RowBox[{"51", " ", 
                SuperscriptBox["b", "2"]}], "+", 
               RowBox[{"233", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
               RowBox[{"233", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
               RowBox[{"204", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "+", 
               RowBox[{"204", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "+", 
               RowBox[{"1476", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "-", 
               RowBox[{"1476", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "+", 
               RowBox[{"204", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "+", 
               RowBox[{"204", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "+", 
               RowBox[{"1476", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "-", 
               RowBox[{"1476", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "-", 
               RowBox[{"204", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "-", 
               RowBox[{"204", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "-", 
               RowBox[{"1476", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "+", 
               RowBox[{"1476", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "-", 
               RowBox[{"408", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "-", 
               RowBox[{"408", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "-", 
               RowBox[{"2952", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "+", 
               RowBox[{"2952", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "+", 
               RowBox[{"54", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["b", "2"]}], ")"}]}], "+", 
                  RowBox[{"43", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "-", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Cos,
                    Editable->False], "[", 
                    RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], 
                " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"2", ",", "0", ",", "0"}]]}], "+", 
               RowBox[{"7776", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"]}], ")"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"2", ",", "2", ",", "0"}]]}]}], ")"}]}]}], ")"}]}]}],
         ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"162", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["R", "7"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         SuperscriptBox["b", "2"]}], ")"}], " ", 
       InterpretationBox[
        StyleBox["G",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`G,
        Editable->False], " ", "M", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "27"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["R", "4"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Sin",
             ShowAutoStyles->False,
             AutoSpacing->False],
            Sin,
            Editable->False], "[", 
           RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"9", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M", " ", "\[Pi]", " ", 
          SuperscriptBox["R", "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Sin",
             ShowAutoStyles->False,
             AutoSpacing->False],
            Sin,
            Editable->False], "[", 
           RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "32"}], "+", 
            RowBox[{"20", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], "]"}]}], "+", 
            RowBox[{"20", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "M", "]"}]}], "-", 
            RowBox[{"20", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "\[Pi]", "]"}]}], "-", 
            RowBox[{"40", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "R", "]"}]}], "+", 
            RowBox[{"270", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
            RowBox[{"54", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "2"}]]}], "-", 
            RowBox[{"135", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "0", ",", "0"}]]}], "+", 
            RowBox[{"405", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "2", ",", "0"}]]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Cos",
             ShowAutoStyles->False,
             AutoSpacing->False],
            Cos,
            Editable->False], "[", "\[CapitalTheta]", "]"}], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Sin",
             ShowAutoStyles->False,
             AutoSpacing->False],
            Sin,
            Editable->False], "[", "\[CapitalTheta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "578"}], "+", 
            RowBox[{"344", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], "]"}]}], "+", 
            RowBox[{"344", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "M", "]"}]}], "-", 
            RowBox[{"344", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "\[Pi]", "]"}]}], "-", 
            RowBox[{"688", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "R", "]"}]}], "+", 
            RowBox[{"4320", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "0"}]]}], "-", 
            RowBox[{"2052", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "0", ",", "0"}]]}], "+", 
            RowBox[{"27", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "2"}]], " ", 
             RowBox[{"(", 
              RowBox[{"21", "+", 
               RowBox[{"4", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "-", 
               RowBox[{"8", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "+", 
               RowBox[{"18", " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], "+", 
            RowBox[{"6480", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "2", ",", "0"}]]}]}], ")"}]}]}], ")"}]}]}], 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"162", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["R", "7"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         SuperscriptBox["b", "2"]}], ")"}], " ", 
       InterpretationBox[
        StyleBox["G",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`G,
        Editable->False], " ", "M", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "27"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["R", "4"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Sin",
             ShowAutoStyles->False,
             AutoSpacing->False],
            Sin,
            Editable->False], "[", 
           RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"9", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M", " ", "\[Pi]", " ", 
          SuperscriptBox["R", "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Sin",
             ShowAutoStyles->False,
             AutoSpacing->False],
            Sin,
            Editable->False], "[", 
           RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "32"}], "+", 
            RowBox[{"20", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], "]"}]}], "+", 
            RowBox[{"20", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "M", "]"}]}], "-", 
            RowBox[{"20", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "\[Pi]", "]"}]}], "-", 
            RowBox[{"40", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "R", "]"}]}], "+", 
            RowBox[{"270", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
            RowBox[{"54", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "2"}]]}], "-", 
            RowBox[{"135", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "0", ",", "0"}]]}], "+", 
            RowBox[{"405", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "2", ",", "0"}]]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Cos",
             ShowAutoStyles->False,
             AutoSpacing->False],
            Cos,
            Editable->False], "[", "\[CapitalTheta]", "]"}], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Sin",
             ShowAutoStyles->False,
             AutoSpacing->False],
            Sin,
            Editable->False], "[", "\[CapitalTheta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "578"}], "+", 
            RowBox[{"344", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], "]"}]}], "+", 
            RowBox[{"344", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "M", "]"}]}], "-", 
            RowBox[{"344", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "\[Pi]", "]"}]}], "-", 
            RowBox[{"688", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "R", "]"}]}], "+", 
            RowBox[{"4320", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "0"}]]}], "-", 
            RowBox[{"2052", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "0", ",", "0"}]]}], "+", 
            RowBox[{"27", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "2"}]], " ", 
             RowBox[{"(", 
              RowBox[{"21", "+", 
               RowBox[{"4", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "-", 
               RowBox[{"8", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "+", 
               RowBox[{"18", " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], "+", 
            RowBox[{"6480", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "2", ",", "0"}]]}]}], ")"}]}]}], ")"}]}]}], 
     ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"324", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["R", "6"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "432"}], " ", 
         InterpretationBox[
          StyleBox["G",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`G,
          Editable->False], " ", "M", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["R", "6"]}], "-", 
        RowBox[{"324", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["R", "8"]}], "+", 
        RowBox[{"54", " ", 
         InterpretationBox[
          StyleBox["G",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`G,
          Editable->False], " ", "M", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["R", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["b", "2"], "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["b", "2"]}], ")"}], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}]}], 
           "-", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["b", "2"]}], ")"}], " ", 
            
            SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\),\
 \\((R)\\)]\\)\"\>", 
             RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], "+", 
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["b", "2"]}], ")"}], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], " ", 
            
            
            SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\),\
 \\((R)\\)]\\)\"\>", 
             RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}], "-", 
        RowBox[{"72", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], "2"], " ", 
         SuperscriptBox["M", "2"], " ", "\[Pi]", " ", 
         SuperscriptBox["R", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", 
             FractionBox[
              RowBox[{
               InterpretationBox[
                StyleBox["G",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`G,
                Editable->False], " ", "M"}], "\[Pi]"], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "R", "]"}]}], "+", 
           RowBox[{"9", " ", 
            
            SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\),\
 \\((R)\\)]\\)\"\>", 
             RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], "+", 
        RowBox[{"48", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["b", "2"]}], ")"}], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], "2"], " ", 
         SuperscriptBox["M", "2"], " ", "\[Pi]", " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Cos",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Cos,
           Editable->False], "[", 
          RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["G",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`G,
              Editable->False], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "M", "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "\[Pi]", "]"}]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "R", "]"}]}], "+", 
           RowBox[{"54", " ", 
            
            SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\),\
 \\((R)\\)]\\)\"\>", 
             RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
           RowBox[{"27", " ", 
            
            SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\),\
 \\((R)\\)]\\)\"\>", 
             RowBox[{"1", ",", "2", ",", "2"}]]}], "-", 
           RowBox[{"27", " ", 
            
            SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\),\
 \\((R)\\)]\\)\"\>", 
             RowBox[{"2", ",", "0", ",", "0"}]]}], "+", 
           RowBox[{"81", " ", 
            
            SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\),\
 \\((R)\\)]\\)\"\>", 
             RowBox[{"2", ",", "2", ",", "0"}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], "3"], " ", 
         SuperscriptBox["M", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", 
            
            SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\),\
 \\((R)\\)]\\)\"\>", 
             RowBox[{"1", ",", "2", ",", "0"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"48", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["b", "2"]}], ")"}], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["b", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"13", "+", 
                 RowBox[{"20", " ", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", 
                   InterpretationBox[
                    StyleBox["G",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`G,
                    Editable->False], "]"}]}], "+", 
                 RowBox[{"20", " ", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", "M", "]"}]}], "-", 
                 RowBox[{"20", " ", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", "\[Pi]", "]"}]}], "-", 
                 RowBox[{"40", " ", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", "R", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"90", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["b", "2"]}], ")"}], " ", 
               
               SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], "+", 
           RowBox[{"9", " ", 
            
            SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\),\
 \\((R)\\)]\\)\"\>", 
             RowBox[{"1", ",", "2", ",", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["b", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"13", "+", 
                 RowBox[{"20", " ", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", 
                   InterpretationBox[
                    StyleBox["G",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`G,
                    Editable->False], "]"}]}], "+", 
                 RowBox[{"20", " ", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", "M", "]"}]}], "-", 
                 RowBox[{"20", " ", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", "\[Pi]", "]"}]}], "-", 
                 RowBox[{"40", " ", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", "R", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["b", "2"]}], ")"}], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"35", "+", 
                 RowBox[{"12", " ", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", 
                   InterpretationBox[
                    StyleBox["G",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`G,
                    Editable->False], "]"}]}], "+", 
                 RowBox[{"12", " ", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", "M", "]"}]}], "-", 
                 RowBox[{"12", " ", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", "\[Pi]", "]"}]}], "-", 
                 RowBox[{"24", " ", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", "R", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"18", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["b", "2"]}], ")"}]}], "+", 
                 RowBox[{"9", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a", "2"], "-", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Cos,
                    Editable->False], "[", 
                   RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], 
               " ", 
               
               SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["a", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["b", "2"]}], "-", 
              RowBox[{"119", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
              RowBox[{"119", " ", 
               SuperscriptBox["b", "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Log",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Log,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["G",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`G,
                 Editable->False], "]"}]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["b", "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Log",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Log,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["G",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`G,
                 Editable->False], "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Log",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Log,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["G",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`G,
                 Editable->False], "]"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Log",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Log,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["G",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`G,
                 Editable->False], "]"}]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Log",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Log,
                 Editable->False], "[", "M", "]"}]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["b", "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Log",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Log,
                 Editable->False], "[", "M", "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Log",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Log,
                 Editable->False], "[", "M", "]"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Log",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Log,
                 Editable->False], "[", "M", "]"}]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Log",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Log,
                 Editable->False], "[", "\[Pi]", "]"}]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["b", "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Log",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Log,
                 Editable->False], "[", "\[Pi]", "]"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Log",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Log,
                 Editable->False], "[", "\[Pi]", "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Log",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Log,
                 Editable->False], "[", "\[Pi]", "]"}]}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Log",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Log,
                 Editable->False], "[", "R", "]"}]}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["b", "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Log",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Log,
                 Editable->False], "[", "R", "]"}]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Log",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Log,
                 Editable->False], "[", "R", "]"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["b", "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Log",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Log,
                 Editable->False], "[", "R", "]"}]}], "-", 
              RowBox[{"54", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"13", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a", "2"], "-", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Cos,
                    Editable->False], "[", 
                   RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], 
               " ", 
               
               SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                RowBox[{"2", ",", "0", ",", "0"}]]}], "+", 
              RowBox[{"1296", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["b", "2"]}], ")"}], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
               
               SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                RowBox[{"2", ",", "2", ",", "0"}]]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "a", " ", 
       InterpretationBox[
        StyleBox["G",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`G,
        Editable->False], " ", "M", " ", 
       SuperscriptBox[
        RowBox[{
         InterpretationBox[
          StyleBox["Sin",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Sin,
          Editable->False], "[", "\[CapitalTheta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"12", " ", 
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M", " ", "\[Pi]", " ", 
          SuperscriptBox["R", "2"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["R", "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Log",
             ShowAutoStyles->False,
             AutoSpacing->False],
            Log,
            Editable->False], "[", 
           FractionBox[
            RowBox[{
             InterpretationBox[
              StyleBox["G",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`G,
              Editable->False], " ", "M"}], "\[Pi]"], "]"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Log",
             ShowAutoStyles->False,
             AutoSpacing->False],
            Log,
            Editable->False], "[", "R", "]"}]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          
          SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
           RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], 
      RowBox[{"27", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["R", "6"]}]], ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"162", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["R", "6"]}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         InterpretationBox[
          StyleBox["Sin",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Sin,
          Editable->False], "[", "\[CapitalTheta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "216"}], " ", 
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["R", "6"]}], "-", 
         RowBox[{"162", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["R", "8"]}], "-", 
         RowBox[{"54", " ", 
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["R", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["b", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["b", "2"]}], ")"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["b", "2"]}], ")"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "0"}]]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["b", "2"]}]}], ")"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", "\[Pi]", " ", 
          SuperscriptBox["R", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", 
              FractionBox[
               RowBox[{
                InterpretationBox[
                 StyleBox["G",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`G,
                 Editable->False], " ", "M"}], "\[Pi]"], "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "R", "]"}]}], "+", 
            RowBox[{"9", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", "\[Pi]", " ", 
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"52", " ", 
             SuperscriptBox["a", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["b", "2"]}], "-", 
            RowBox[{"44", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], "]"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "M", "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "M", "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "M", "]"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "M", "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "\[Pi]", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "\[Pi]", "]"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "\[Pi]", "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "\[Pi]", "]"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "R", "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "R", "]"}]}], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "R", "]"}]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "R", "]"}]}], "+", 
            RowBox[{"54", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "-", 
               SuperscriptBox["b", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
            RowBox[{"108", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "-", 
               SuperscriptBox["b", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               InterpretationBox[
                StyleBox["Cos",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                Cos,
                Editable->False], "[", "\[CapitalTheta]", "]"}], "2"], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "2"}]]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox["a", "2"], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "0", ",", "0"}]]}], "+", 
            RowBox[{"27", " ", 
             SuperscriptBox["b", "2"], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "0", ",", "0"}]]}], "-", 
            RowBox[{"81", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "0", ",", "0"}]]}], "+", 
            RowBox[{"81", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "0", ",", "0"}]]}], "+", 
            RowBox[{"81", " ", 
             SuperscriptBox["a", "2"], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "2", ",", "0"}]]}], "-", 
            RowBox[{"81", " ", 
             SuperscriptBox["b", "2"], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "2", ",", "0"}]]}], "+", 
            RowBox[{"243", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "2", ",", "0"}]]}], "-", 
            RowBox[{"243", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "2", ",", "0"}]]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "3"], " ", 
          SuperscriptBox["M", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "0"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"37", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"11", " ", 
                SuperscriptBox["b", "2"]}], "+", 
               RowBox[{"24", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"]}], ")"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "-", 
               RowBox[{"20", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "-", 
               RowBox[{"20", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "-", 
               RowBox[{"40", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "-", 
               RowBox[{"40", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "+", 
               RowBox[{"90", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"]}], ")"}], " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], "+", 
            RowBox[{"9", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "2"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"23", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["b", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "+", 
               RowBox[{"12", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"]}], ")"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", 
                    InterpretationBox[
                    StyleBox["G",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`G,
                    Editable->False], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", "M", "]"}]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", "\[Pi]", "]"}]}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", "R", "]"}]}]}], ")"}]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "-", 
               RowBox[{"32", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "+", 
               RowBox[{"18", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["b", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "-", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Cos,
                    Editable->False], "[", 
                    RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], 
                " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"185", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"38", " ", 
                SuperscriptBox["b", "2"]}], "-", 
               RowBox[{"124", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
               RowBox[{"20", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
               RowBox[{"28", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "-", 
               RowBox[{"28", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "+", 
               RowBox[{"28", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "-", 
               RowBox[{"32", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "+", 
               RowBox[{"56", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "-", 
               RowBox[{"64", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "-", 
               RowBox[{"32", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "+", 
               RowBox[{"54", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["b", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["b", "2"]}]}], ")"}], " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Cos,
                    Editable->False], "[", 
                    RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], 
                " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"2", ",", "0", ",", "0"}]]}], "-", 
               RowBox[{"648", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  InterpretationBox[
                   StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   Cos,
                   Editable->False], "[", "\[CapitalTheta]", "]"}], "2"], " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"2", ",", "2", ",", "0"}]]}]}], ")"}]}]}], ")"}]}]}],
         ")"}]}]}], ",", 
     FractionBox[
      RowBox[{"2", " ", "a", " ", "b", " ", 
       InterpretationBox[
        StyleBox["G",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`G,
        Editable->False], " ", "M", " ", 
       SuperscriptBox[
        RowBox[{
         InterpretationBox[
          StyleBox["Sin",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Sin,
          Editable->False], "[", 
         RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"12", " ", 
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M", " ", "\[Pi]", " ", 
          SuperscriptBox["R", "2"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["R", "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Log",
             ShowAutoStyles->False,
             AutoSpacing->False],
            Log,
            Editable->False], "[", 
           FractionBox[
            RowBox[{
             InterpretationBox[
              StyleBox["G",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`G,
              Editable->False], " ", "M"}], "\[Pi]"], "]"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Log",
             ShowAutoStyles->False,
             AutoSpacing->False],
            Log,
            Editable->False], "[", "R", "]"}]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          
          SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
           RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], 
      RowBox[{"27", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["R", "6"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "b", " ", 
       InterpretationBox[
        StyleBox["G",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`G,
        Editable->False], " ", "M", " ", 
       SuperscriptBox[
        RowBox[{
         InterpretationBox[
          StyleBox["Cos",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Cos,
          Editable->False], "[", "\[CapitalTheta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"12", " ", 
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M", " ", "\[Pi]", " ", 
          SuperscriptBox["R", "2"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["R", "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Log",
             ShowAutoStyles->False,
             AutoSpacing->False],
            Log,
            Editable->False], "[", 
           FractionBox[
            RowBox[{
             InterpretationBox[
              StyleBox["G",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`G,
              Editable->False], " ", "M"}], "\[Pi]"], "]"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Log",
             ShowAutoStyles->False,
             AutoSpacing->False],
            Log,
            Editable->False], "[", "R", "]"}]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          
          SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
           RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], 
      RowBox[{"27", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["R", "6"]}]], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"2", " ", "a", " ", "b", " ", 
       InterpretationBox[
        StyleBox["G",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`G,
        Editable->False], " ", "M", " ", 
       SuperscriptBox[
        RowBox[{
         InterpretationBox[
          StyleBox["Sin",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Sin,
          Editable->False], "[", 
         RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"12", " ", 
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M", " ", "\[Pi]", " ", 
          SuperscriptBox["R", "2"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["R", "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Log",
             ShowAutoStyles->False,
             AutoSpacing->False],
            Log,
            Editable->False], "[", 
           FractionBox[
            RowBox[{
             InterpretationBox[
              StyleBox["G",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`G,
              Editable->False], " ", "M"}], "\[Pi]"], "]"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Log",
             ShowAutoStyles->False,
             AutoSpacing->False],
            Log,
            Editable->False], "[", "R", "]"}]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          
          SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
           RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], 
      RowBox[{"27", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["R", "6"]}]], ",", 
     RowBox[{
      FractionBox["1", "162"], " ", 
      SuperscriptBox[
       RowBox[{
        InterpretationBox[
         StyleBox["Cos",
          ShowAutoStyles->False,
          AutoSpacing->False],
         Cos,
         Editable->False], "[", "\[CapitalTheta]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"216", " ", 
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], " ", "M"}], "\[Pi]"]}], "-", 
        RowBox[{"162", " ", 
         SuperscriptBox["R", "2"]}], "+", 
        FractionBox[
         RowBox[{"54", " ", 
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["a", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["b", "2"]}], ")"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                SuperscriptBox["a", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["b", "2"]}]}], ")"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}], 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["R", "2"]}]], "-", 
        FractionBox[
         RowBox[{"36", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", 
              FractionBox[
               RowBox[{
                InterpretationBox[
                 StyleBox["G",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`G,
                 Editable->False], " ", "M"}], "\[Pi]"], "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "R", "]"}]}], "+", 
            RowBox[{"9", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["R", "2"]}]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["R", "4"]}]], 
         RowBox[{"6", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["a", "2"]}], "+", 
            RowBox[{"52", " ", 
             SuperscriptBox["b", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
            RowBox[{"44", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], "]"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["G",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G,
               Editable->False], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "M", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "M", "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "M", "]"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "M", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "\[Pi]", "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "\[Pi]", "]"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "\[Pi]", "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "\[Pi]", "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "R", "]"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "R", "]"}]}], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "R", "]"}]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Log",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Log,
               Editable->False], "[", "R", "]"}]}], "+", 
            RowBox[{"54", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "-", 
               SuperscriptBox["b", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "0"}]]}], "-", 
            RowBox[{"108", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "-", 
               SuperscriptBox["b", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               InterpretationBox[
                StyleBox["Sin",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                Sin,
                Editable->False], "[", "\[CapitalTheta]", "]"}], "2"], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "2"}]]}], "+", 
            RowBox[{"27", " ", 
             SuperscriptBox["a", "2"], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "0", ",", "0"}]]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox["b", "2"], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "0", ",", "0"}]]}], "-", 
            RowBox[{"81", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "0", ",", "0"}]]}], "+", 
            RowBox[{"81", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "0", ",", "0"}]]}], "-", 
            RowBox[{"81", " ", 
             SuperscriptBox["a", "2"], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "2", ",", "0"}]]}], "+", 
            RowBox[{"81", " ", 
             SuperscriptBox["b", "2"], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "2", ",", "0"}]]}], "+", 
            RowBox[{"243", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "2", ",", "0"}]]}], "-", 
            RowBox[{"243", " ", 
             SuperscriptBox["b", "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"2", ",", "2", ",", "0"}]]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["\[Pi]", "3"], " ", 
           SuperscriptBox["R", "6"]}]], 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["G",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`G,
            Editable->False], "3"], " ", 
          SuperscriptBox["M", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "0"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "11"}], " ", 
                SuperscriptBox["a", "2"]}], "+", 
               RowBox[{"37", " ", 
                SuperscriptBox["b", "2"]}], "+", 
               RowBox[{"24", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"]}], ")"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "-", 
               RowBox[{"20", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "-", 
               RowBox[{"20", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "-", 
               RowBox[{"40", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "-", 
               RowBox[{"40", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "+", 
               RowBox[{"90", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"]}], ")"}], " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], "+", 
            RowBox[{"9", " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "2"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "10"}], " ", 
                SuperscriptBox["a", "2"]}], "+", 
               RowBox[{"23", " ", 
                SuperscriptBox["b", "2"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "+", 
               RowBox[{"12", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"]}], ")"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", 
                    InterpretationBox[
                    StyleBox["G",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`G,
                    Editable->False], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", "M", "]"}]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", "\[Pi]", "]"}]}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Log",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Log,
                    Editable->False], "[", "R", "]"}]}]}], ")"}]}], "-", 
               RowBox[{"32", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "+", 
               RowBox[{"18", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["b", "2"], "+", 
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "-", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Cos,
                    Editable->False], "[", 
                    RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], 
                " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"2", ",", "0", ",", "0"}]]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"38", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"185", " ", 
                SuperscriptBox["b", "2"]}], "-", 
               RowBox[{"20", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
               RowBox[{"124", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "+", 
               RowBox[{"28", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["G",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`G,
                  Editable->False], "]"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "+", 
               RowBox[{"28", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "M", "]"}]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "-", 
               RowBox[{"28", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "-", 
               RowBox[{"32", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "\[Pi]", "]"}]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "-", 
               RowBox[{"56", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "-", 
               RowBox[{"32", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "-", 
               RowBox[{"64", " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Cos",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Cos,
                  Editable->False], "[", 
                 RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Log",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  Log,
                  Editable->False], "[", "R", "]"}]}], "-", 
               RowBox[{"54", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["b", "2"], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["b", "2"]}]}], ")"}], " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Cos",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    Cos,
                    Editable->False], "[", 
                    RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], 
                " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"2", ",", "0", ",", "0"}]]}], "-", 
               RowBox[{"648", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  InterpretationBox[
                   StyleBox["Sin",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   Sin,
                   Editable->False], "[", "\[CapitalTheta]", "]"}], "2"], " ", 
                
                SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\
\\), \\((R)\\)]\\)\"\>", 
                 RowBox[{"2", ",", "2", ",", "0"}]]}]}], ")"}]}]}], 
           ")"}]}]}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9200614170663853`*^9, 3.92010147113733*^9, 
  3.920101613741234*^9, 3.920101849446245*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"7073183d-e7f6-4371-978f-18ec5f9a546e"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Black Ring metric in harmonic coordinates", "Section",
 CellChangeTimes->{{3.920061364714275*^9, 3.920061375955386*^9}, {
  3.92006142938161*^9, 
  3.9200614596084557`*^9}},ExpressionUUID->"f9a6c433-fd53-4229-9e83-\
2521953ff5ac"],

Cell[TextData[{
 "Here we report the Black RIng metric in harmonic coordinates up to 1PM.\n\
Notice that ",
 Cell[BoxData[
  FormBox["a", TraditionalForm]],ExpressionUUID->
  "bb823d5d-024d-4f7d-b10b-8d25f773e4bf"],
 " is the physical angular momentum, related to the one with the \
amplitude-based metric by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "=", 
    RowBox[{"-", "\[ScriptA]"}]}], TraditionalForm]],ExpressionUUID->
  "8b3be854-2e46-47c0-a13d-109f36a4eb41"],
 "."
}], "Text",
 CellChangeTimes->{{3.920101167115157*^9, 3.920101190616815*^9}, {
  3.9201015119574556`*^9, 3.920101571375293*^9}, {3.920101653808119*^9, 
  3.920101725998155*^9}},ExpressionUUID->"5a178dd2-3d7d-4355-ba40-\
1bab65b65010"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BR", "=", 
   RowBox[{"<<", "\"\<Attachment/BlackRing.m\>\""}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9201012058089533`*^9, 3.920101210978682*^9}, {
  3.920101574280305*^9, 3.920101577710338*^9}, {3.9201016802981586`*^9, 
  3.92010168370673*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"31a2b47d-b227-4e89-94dc-4ecc36f01d32"],

Cell[CellGroupData[{

Cell["Classical harmonic coordinate transformation ", "Subsection",
 CellChangeTimes->{{3.920101222262898*^9, 3.92010125595615*^9}, {
  3.920101359750848*^9, 
  3.920101366884686*^9}},ExpressionUUID->"f9d90c9e-b640-4cf2-b18d-\
68a8c260b5b7"],

Cell["\<\
Here the coefficients of the coordinate transformation ansatz.\
\>", "Text",
 CellChangeTimes->{{3.920101259697237*^9, 3.92010132045558*^9}, {
  3.920101370477412*^9, 
  3.920101397059588*^9}},ExpressionUUID->"89409323-f54a-46f0-b717-\
67995be76175"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BR", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.920061395058052*^9, 3.920061404264745*^9}, 
   3.920101402791043*^9, {3.920101597162299*^9, 3.920101597225237*^9}, {
   3.920101745528039*^9, 3.920101745660888*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"17538aa0-6851-4961-951b-2497019b1d13"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"0", ",", "0", ",", "0"}]], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"0", ",", "0", ",", "2"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta])\\)]\\)\"\>", 
     RowBox[{"0", ",", "0", ",", "0"}]], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta])\\)]\\)\"\>", 
     RowBox[{"0", ",", "0", ",", "2"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"0", ",", "0", ",", "4"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta])\\)]\\)\"\>", 
     RowBox[{"0", ",", "0", ",", "4"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"0", ",", "2", ",", "4"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"0", ",", "2", ",", "2"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"3", " ", "\[Lambda]"}], 
     RowBox[{"1", "+", "\[Lambda]"}]]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"0", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", "\[Lambda]"}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta])\\)]\\)\"\>", 
     RowBox[{"0", ",", "2", ",", "4"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta])\\)]\\)\"\>", 
     RowBox[{"0", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", "\[Lambda]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta])\\)]\\)\"\>", 
     RowBox[{"0", ",", "2", ",", "0"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"3", " ", "\[Lambda]"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta])\\)]\\)\"\>", 
     RowBox[{"1", ",", "0", ",", "4"}]], "\[Rule]", 
    RowBox[{"-", 
     SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
      RowBox[{"1", ",", "0", ",", "4"}]]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta])\\)]\\)\"\>", 
     RowBox[{"1", ",", "0", ",", "2"}]], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["4", "9"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        FractionBox["1", "\[Lambda]"]}], ")"}]}], "-", 
     SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
      RowBox[{"1", ",", "0", ",", "2"}]]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta])\\)]\\)\"\>", 
     RowBox[{"1", ",", "0", ",", "0"}]], "\[Rule]", 
    RowBox[{
     FractionBox["2", 
      RowBox[{"9", " ", "\[Lambda]"}]], "-", 
     SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
      RowBox[{"1", ",", "0", ",", "0"}]]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"1", ",", "0", ",", "4"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"1", ",", "0", ",", "2"}]], "\[Rule]", 
    RowBox[{
     FractionBox["8", "9"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       FractionBox["1", "\[Lambda]"]}], ")"}]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"1", ",", "0", ",", "0"}]], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "98"}], "+", 
      RowBox[{"118", " ", "\[Lambda]"}], "-", 
      RowBox[{"105", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
       SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
        RowBox[{"1", ",", "2", ",", "2"}]]}], "+", 
      RowBox[{"105", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
       SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((\[CapitalTheta])\\)]\\)\"\>", 
        RowBox[{"1", ",", "2", ",", "0"}]]}]}], 
     RowBox[{"630", " ", "\[Lambda]"}]]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta])\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "4"}]], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "84"}], "+", 
      RowBox[{"180", " ", "\[Lambda]"}], "-", 
      RowBox[{"35", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
       SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
        RowBox[{"1", ",", "2", ",", "4"}]]}]}], 
     RowBox[{"35", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "4"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"11", " ", "\[Lambda]"}]}], ")"}]}], 
     RowBox[{"35", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta])\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "49"}], "+", 
         RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}], 
      RowBox[{"70", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
       RowBox[{"1", ",", "2", ",", "2"}]]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta])\\)]\\)\"\>", 
       RowBox[{"1", ",", "2", ",", "0"}]]}]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((\
\[CapitalTheta])\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "0"}]], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "14"}], "+", 
      RowBox[{"54", " ", "\[Lambda]"}], "+", 
      RowBox[{"35", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
       SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
        RowBox[{"1", ",", "2", ",", "2"}]]}]}], 
     RowBox[{"35", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.920061401513575*^9, 3.920061404617584*^9}, 
   3.920101403208577*^9, 3.920101598077517*^9, 3.920101746134002*^9, 
   3.920101849479053*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"d3ed10fd-56ae-4012-979a-082fb33605f4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["From coordinate transformation to amplitude map", "Subsection",
 CellChangeTimes->{{3.920101222262898*^9, 
  3.92010125595615*^9}},ExpressionUUID->"6e4ce478-a3f6-4bd9-94ad-\
a5b3c0a4282b"],

Cell["\<\
Here the relation between the gauge redundancies found in the classical \
harmonic coordinate transformation and the free parameters in the \
amplitude-based metric. With this map the two metrics match perfectly. \
\>", "Text",
 CellChangeTimes->{{3.920101259697237*^9, 3.92010132045558*^9}, {
  3.920101420337818*^9, 
  3.92010144217914*^9}},ExpressionUUID->"5e0d6ba4-bb15-4465-ac81-\
a468bff52bb1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BR", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.920061409262373*^9, 3.920061412387842*^9}, {
  3.920101446253929*^9, 3.92010144639963*^9}, {3.920101609841483*^9, 
  3.920101609930939*^9}, {3.920101750328404*^9, 3.9201017504090443`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"ea66e061-af8e-40fa-a5dc-e375ba560841"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "2"}]], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "C2"}], "3"], "+", 
     FractionBox[
      RowBox[{"7", "-", 
       RowBox[{"22", " ", "\[Lambda]"}]}], 
      RowBox[{"7", "+", 
       RowBox[{"7", " ", "\[Lambda]"}]}]]}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \\((R)\
\\)]\\)\"\>", 
     RowBox[{"1", ",", "2", ",", "0"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"4", " ", "C1"}], "-", 
     FractionBox[
      RowBox[{"8", " ", "C2"}], "3"], "+", 
     FractionBox[
      RowBox[{"4", "-", 
       RowBox[{"7", " ", "\[Lambda]"}]}], 
      RowBox[{"5", "+", 
       RowBox[{"5", " ", "\[Lambda]"}]}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.920061412728637*^9, 3.920101447035404*^9, 
  3.920101610926551*^9, 3.920101750688034*^9, 3.920101849485517*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"d56ebc48-e916-447f-8902-27cb635eec5d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Explicit expression", "Subsection",
 CellChangeTimes->{{3.920101452993695*^9, 
  3.9201014564219513`*^9}},ExpressionUUID->"e21f5251-8295-4c53-b49a-\
339bfec34ed8"],

Cell["The explicit expression of the metric.", "Text",
 CellChangeTimes->{{3.920101458754992*^9, 
  3.920101466442583*^9}},ExpressionUUID->"f3453989-530a-4199-8d35-\
e9cf72fe9b82"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BR", "[", 
  RowBox[{"[", "3", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.920061416573419*^9, 3.920061416641884*^9}, {
  3.920101470296482*^9, 3.9201014704464836`*^9}, {3.920101613331439*^9, 
  3.9201016133886623`*^9}, {3.920101754039679*^9, 3.920101754125204*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"9fdc84e7-8dad-49a4-9451-509dae3de0b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", "M"}], 
       RowBox[{"3", " ", "\[Pi]", " ", 
        SuperscriptBox["R", "2"]}]], "-", 
      FractionBox[
       RowBox[{"12", " ", 
        SuperscriptBox["a", "2"], " ", 
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", "M", " ", "\[Lambda]", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Cos",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Cos,
          Editable->False], "[", 
         RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["R", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "a", " ", 
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", "M", " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Sin",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Sin,
           Editable->False], "[", "\[CapitalTheta]", "]"}], "2"]}], 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["R", "2"]}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"4", " ", 
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", "M"}], 
       RowBox[{"3", " ", "\[Pi]", " ", 
        SuperscriptBox["R", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["a", "2"], " ", 
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", "M", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "112"}], "+", 
          RowBox[{"306", " ", "\[Lambda]"}], "-", 
          RowBox[{"210", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Cos",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Cos,
             Editable->False], "[", 
            RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
          RowBox[{"470", " ", "\[Lambda]", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Cos",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Cos,
             Editable->False], "[", 
            RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
          RowBox[{"140", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           
           SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
            RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
          RowBox[{"35", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Cos",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                Cos,
                Editable->False], "[", 
               RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], " ", 
           
           SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
            RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}], 
       RowBox[{"70", " ", "\[Pi]", " ", 
        SuperscriptBox["R", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["a", "2"], " ", 
       InterpretationBox[
        StyleBox["G",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`G,
        Editable->False], " ", "M", " ", 
       RowBox[{
        InterpretationBox[
         StyleBox["Cos",
          ShowAutoStyles->False,
          AutoSpacing->False],
         Cos,
         Editable->False], "[", "\[CapitalTheta]", "]"}], " ", 
       RowBox[{
        InterpretationBox[
         StyleBox["Sin",
          ShowAutoStyles->False,
          AutoSpacing->False],
         Sin,
         Editable->False], "[", "\[CapitalTheta]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "14"}], "+", 
         RowBox[{"22", " ", "\[Lambda]"}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
          
          SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
           RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}], 
      RowBox[{"7", " ", "\[Pi]", " ", 
       SuperscriptBox["R", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["a", "2"], " ", 
       InterpretationBox[
        StyleBox["G",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`G,
        Editable->False], " ", "M", " ", 
       RowBox[{
        InterpretationBox[
         StyleBox["Cos",
          ShowAutoStyles->False,
          AutoSpacing->False],
         Cos,
         Editable->False], "[", "\[CapitalTheta]", "]"}], " ", 
       RowBox[{
        InterpretationBox[
         StyleBox["Sin",
          ShowAutoStyles->False,
          AutoSpacing->False],
         Sin,
         Editable->False], "[", "\[CapitalTheta]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "14"}], "+", 
         RowBox[{"22", " ", "\[Lambda]"}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
          
          SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
           RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}], 
      RowBox[{"7", " ", "\[Pi]", " ", 
       SuperscriptBox["R", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", "M"}], 
       RowBox[{"3", " ", "\[Pi]"}]], "+", 
      SuperscriptBox["R", "2"], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", "M", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"42", "-", 
             RowBox[{"51", " ", "\[Lambda]"}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"25", " ", "\[Lambda]"}]}], ")"}], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Cos",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                Cos,
                Editable->False], "[", 
               RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"140", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           
           SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
            RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
          RowBox[{"35", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Cos",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                Cos,
                Editable->False], "[", 
               RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], " ", 
           
           SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\), \
\\((R)\\)]\\)\"\>", 
            RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}], 
       RowBox[{"70", " ", "\[Pi]", " ", 
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "a", " ", 
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", "M", " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Sin",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Sin,
           Editable->False], "[", "\[CapitalTheta]", "]"}], "2"]}], 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["R", "2"]}]]}], ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "105"], " ", 
      SuperscriptBox[
       RowBox[{
        InterpretationBox[
         StyleBox["Sin",
          ShowAutoStyles->False,
          AutoSpacing->False],
         Sin,
         Editable->False], "[", "\[CapitalTheta]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"140", " ", 
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M"}], "\[Pi]"], "+", 
        RowBox[{"105", " ", 
         SuperscriptBox["R", "2"]}], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["a", "2"], " ", 
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", "\[Lambda]"}], ")"}]}], "+", 
            RowBox[{"105", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
            RowBox[{"70", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "0"}]]}], "+", 
            RowBox[{"35", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}], 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]]}], ")"}]}], ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "105"], " ", 
      SuperscriptBox[
       RowBox[{
        InterpretationBox[
         StyleBox["Cos",
          ShowAutoStyles->False,
          AutoSpacing->False],
         Cos,
         Editable->False], "[", "\[CapitalTheta]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"140", " ", 
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M"}], "\[Pi]"], "+", 
        RowBox[{"105", " ", 
         SuperscriptBox["R", "2"]}], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["a", "2"], " ", 
          InterpretationBox[
           StyleBox["G",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`G,
           Editable->False], " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{"126", "-", 
            RowBox[{"318", " ", "\[Lambda]"}], "+", 
            RowBox[{"105", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Cos",
                ShowAutoStyles->False,
                AutoSpacing->False],
               Cos,
               Editable->False], "[", 
              RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
            RowBox[{"70", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "0"}]]}], "-", 
            RowBox[{"70", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
             
             SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalC]\\)\
, \\((R)\\)]\\)\"\>", 
              RowBox[{"1", ",", "2", ",", "2"}]]}]}], ")"}]}], 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9200614170663853`*^9, 3.92010147113733*^9, 
  3.920101613741234*^9, 3.92010175439476*^9, 3.920101849493598*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"9d5a8329-1c04-41a1-9df1-45f64b5fea56"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
Evaluator->"Kernel 2",
WindowSize->{1440, 766},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->Association["TryRealOnly" -> False],
SpellingDictionaries->{"CorrectWords"->{"Minkowskian"}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 656, 9, 160, "Title",ExpressionUUID->"413e5bfa-1d80-463b-bd00-eb962c0dd33e"],
Cell[CellGroupData[{
Cell[1103, 28, 343, 6, 63, "Subsubsection",ExpressionUUID->"1ac59376-f4ad-41ff-9193-a2ad38bfcc50"],
Cell[1449, 36, 374, 8, 30, "Input",ExpressionUUID->"d399aa13-c34c-447c-b547-0bd54cc55297"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1860, 49, 318, 5, 67, "Section",ExpressionUUID->"63dbf046-c037-4331-8c25-689121b350b8"],
Cell[2181, 56, 1023, 24, 61, "Text",ExpressionUUID->"bc4b85da-8e8b-420d-bb04-f007ac7f4aeb"],
Cell[CellGroupData[{
Cell[3229, 84, 208, 4, 54, "Subsection",ExpressionUUID->"0fd5cc36-f7bb-4bfc-bf44-449ef31eb5e5"],
Cell[CellGroupData[{
Cell[3462, 92, 414, 7, 30, "Input",ExpressionUUID->"d80fab5d-a87a-4f79-9655-0fdbc3224187"],
Cell[CellGroupData[{
Cell[3901, 103, 969, 16, 24, "Print",ExpressionUUID->"87a9e617-55e9-4e35-9751-4d85b680f5e5"],
Cell[4873, 121, 1241, 24, 24, "Print",ExpressionUUID->"29a15702-e6cd-4e08-90ed-fe4d7f93a70e"],
Cell[6117, 147, 990, 16, 24, "Print",ExpressionUUID->"3c5211b9-7d1a-4255-bbb7-c48af648ec8a"],
Cell[7110, 165, 947, 15, 24, "Print",ExpressionUUID->"819c24a7-f860-4e8a-82a1-a128c4b8603a"],
Cell[8060, 182, 932, 15, 24, "Print",ExpressionUUID->"9af579cb-783a-4ff7-b740-98541441e7ed"],
Cell[8995, 199, 968, 16, 24, "Print",ExpressionUUID->"5ae78a1d-09f6-41f9-babe-25b679a8c00a"],
Cell[9966, 217, 1249, 24, 24, "Print",ExpressionUUID->"2cb6dd07-71c9-409c-82ac-8b7f9d8b6dce"],
Cell[11218, 243, 990, 16, 24, "Print",ExpressionUUID->"2bd1285e-87cb-4c70-a62c-95ad4be33952"],
Cell[12211, 261, 969, 16, 24, "Print",ExpressionUUID->"723cec4e-34e8-4fa9-8dd8-ac6674462e33"],
Cell[13183, 279, 1124, 18, 44, "Print",ExpressionUUID->"af27e088-fe4a-40c4-95e9-299f0452cc9a"],
Cell[14310, 299, 969, 16, 24, "Print",ExpressionUUID->"813d3604-54b2-4153-811e-d7bd2ce36cc9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15328, 321, 2183, 38, 73, "Input",ExpressionUUID->"6c5f9555-5b6a-43f9-8130-705c264642f1"],
Cell[CellGroupData[{
Cell[17536, 363, 670, 14, 24, "Print",ExpressionUUID->"4891535e-cbdb-4eb8-89b1-850c750dc915"],
Cell[18209, 379, 684, 15, 24, "Print",ExpressionUUID->"769e49fa-2ee2-490e-92e0-3231b04b830b"],
Cell[18896, 396, 836, 19, 24, "Print",ExpressionUUID->"4374d385-2360-4ac2-8b2e-62548fc6b728"],
Cell[19735, 417, 844, 19, 24, "Print",ExpressionUUID->"7fe9e2dc-5177-4747-a27c-6312263378ca"],
Cell[20582, 438, 766, 17, 24, "Print",ExpressionUUID->"b952a8e2-e05a-4b63-baf7-31c21bb80e56"],
Cell[21351, 457, 890, 20, 24, "Print",ExpressionUUID->"e26aa43f-8d18-47a2-bbd3-59306174fab1"],
Cell[22244, 479, 910, 21, 24, "Print",ExpressionUUID->"fe23fc15-0ef8-4152-8bde-b4ef4db6c70e"],
Cell[23157, 502, 938, 21, 24, "Print",ExpressionUUID->"ff0cf430-fc98-4f6b-b8c7-0a29ad8f231c"],
Cell[24098, 525, 850, 19, 24, "Print",ExpressionUUID->"c62305e2-7c3e-42af-a1e4-8b178519c02f"],
Cell[24951, 546, 341, 6, 24, "Print",ExpressionUUID->"856f1d99-4ea1-47c0-ad33-37c8a2f870c8"],
Cell[25295, 554, 732, 15, 24, "Print",ExpressionUUID->"7220d3c5-503c-435c-a8fa-20fde5f44b62"],
Cell[26030, 571, 345, 6, 24, "Print",ExpressionUUID->"0b626826-bc3e-45bc-a316-70efedf2cba8"],
Cell[26378, 579, 870, 21, 24, "Print",ExpressionUUID->"438b21de-3f30-4ac3-8e6d-1651abdc3528"],
Cell[27251, 602, 923, 20, 24, "Print",ExpressionUUID->"6a186142-de1a-4572-a943-2712608e6de0"],
Cell[28177, 624, 858, 19, 24, "Print",ExpressionUUID->"75c5d21a-34c2-4691-91c2-acb27c4791e7"],
Cell[29038, 645, 743, 15, 24, "Print",ExpressionUUID->"4e139399-23ed-4414-87b9-b3e32739b938"],
Cell[29784, 662, 492, 11, 24, "Print",ExpressionUUID->"069600b4-0980-47c5-a4fe-60c02457e615"],
Cell[30279, 675, 483, 11, 24, "Print",ExpressionUUID->"7b9e5937-636d-4043-9ec0-636618e1b997"],
Cell[30765, 688, 498, 11, 24, "Print",ExpressionUUID->"ebfeaebf-615c-403a-aefa-4625521e682f"],
Cell[31266, 701, 743, 15, 24, "Print",ExpressionUUID->"983531fe-5701-4a9c-a505-2843556a2e92"]
}, Open  ]]
}, Open  ]],
Cell[32036, 720, 2529, 39, 115, "Input",ExpressionUUID->"a950669a-8ba0-45a5-b14d-4d6a3b3e7e83"],
Cell[CellGroupData[{
Cell[34590, 763, 2720, 51, 94, "Input",ExpressionUUID->"401e906c-11f3-4dc3-9bc3-d5c4931a7e2d"],
Cell[CellGroupData[{
Cell[37335, 818, 742, 15, 24, "Print",ExpressionUUID->"44b5d764-9bda-4d25-ba2d-034d8de25b2e"],
Cell[38080, 835, 701, 14, 24, "Print",ExpressionUUID->"fbed99d2-8201-41f0-9c65-cfa556b20d1d"],
Cell[38784, 851, 680, 14, 24, "Print",ExpressionUUID->"24733ed1-978e-4164-8481-079e3dcff036"],
Cell[39467, 867, 690, 14, 24, "Print",ExpressionUUID->"d7526b23-6b2e-4592-b4e2-153249d723d9"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[40218, 888, 362, 11, 38, "Subsection",ExpressionUUID->"a3e8b430-08ce-456e-8bec-da737a77f825"],
Cell[40583, 901, 2108, 65, 264, "Text",ExpressionUUID->"0169e6cf-70ce-4e8e-b95a-becb397e3aab"],
Cell[42694, 968, 1244, 33, 73, "Input",ExpressionUUID->"b8a0c0a8-2855-402f-b3f8-626c523a2ed2"],
Cell[CellGroupData[{
Cell[43963, 1005, 786, 24, 46, "Subsubsection",ExpressionUUID->"553253e2-01ca-4ed6-981b-b45cede5bf2a"],
Cell[CellGroupData[{
Cell[44774, 1033, 287, 6, 30, "Input",ExpressionUUID->"3abf1602-6757-406f-a90f-975c084bb448"],
Cell[45064, 1041, 47149, 1395, 318, "Output",ExpressionUUID->"986c4819-25dd-498a-b2f7-70355f94d24b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[92262, 2442, 870, 28, 38, "Subsubsection",ExpressionUUID->"66c34d6f-340c-4c8b-957b-cd3750d0c75a"],
Cell[CellGroupData[{
Cell[93157, 2474, 351, 7, 30, "Input",ExpressionUUID->"0ef8963e-6659-4609-ba27-756709ae8318"],
Cell[93511, 2483, 9863, 328, 63, "Output",ExpressionUUID->"fb98e570-f2ce-4215-9ddc-91e848e8e059"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[103423, 2817, 784, 24, 40, "Subsubsection",ExpressionUUID->"b1613d10-95c8-46a7-ba1d-4ca694cd92c3"],
Cell[CellGroupData[{
Cell[104232, 2845, 440, 10, 30, "Input",ExpressionUUID->"697da577-d898-4b6a-b7cd-a8863bbd8c29"],
Cell[104675, 2857, 297960, 7691, 1558, "Output",ExpressionUUID->"41a8c37d-ebb9-4d33-8571-2cb14c677c74"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[402696, 10555, 307, 9, 38, "Subsection",ExpressionUUID->"d9dcbb9f-730b-4cc7-a518-1bddc49c815f"],
Cell[403006, 10566, 564, 16, 35, "Text",ExpressionUUID->"e8e9edd2-b055-49e2-a67b-9cb77e4150fd"],
Cell[403573, 10584, 964, 32, 93, "Text",ExpressionUUID->"cc88abfc-ab50-49e3-8f9d-66e80b644e77"],
Cell[404540, 10618, 993, 28, 58, "Text",ExpressionUUID->"24ac0f6e-e4ed-43f8-8294-29746aa496bd"],
Cell[405536, 10648, 259, 5, 30, "Input",ExpressionUUID->"c1da35d6-631d-47c7-adb0-cbdb346b1f0f"],
Cell[CellGroupData[{
Cell[405820, 10657, 176, 3, 45, "Subsubsection",ExpressionUUID->"70fa2639-2638-4e60-8f94-13a2c5e9c0dd"],
Cell[CellGroupData[{
Cell[406021, 10664, 385, 7, 30, "Input",ExpressionUUID->"296bcb63-bbba-440e-9cfc-f34101944685"],
Cell[406409, 10673, 591, 15, 51, "Output",ExpressionUUID->"3766a87f-97d7-4604-9286-b84390764872"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[407049, 10694, 169, 3, 37, "Subsubsection",ExpressionUUID->"49a6fa74-4b1b-4c3b-9da2-5922cfb87e3f"],
Cell[407221, 10699, 412, 12, 35, "Text",ExpressionUUID->"d86f9b46-24b3-4ffa-aea3-cef531747039"],
Cell[CellGroupData[{
Cell[407658, 10715, 292, 6, 30, "Input",ExpressionUUID->"57de47c3-4c69-4e1b-8362-c62acf4e1e2b"],
Cell[407953, 10723, 28498, 733, 176, "Output",ExpressionUUID->"757c9c22-f2da-4009-a923-3dfdc98f84d9"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[436512, 11463, 358, 10, 38, "Subsection",ExpressionUUID->"22f07da4-3a12-4f4b-8f91-9c3f6c1e1156"],
Cell[436873, 11475, 569, 16, 35, "Text",ExpressionUUID->"35df1f89-ee7e-48b8-a3b7-dfe416fe16dc"],
Cell[437445, 11493, 978, 30, 73, "Text",ExpressionUUID->"13645a12-51a1-49ae-9cd5-c0bbecd88bf6"],
Cell[438426, 11525, 257, 5, 30, "Input",ExpressionUUID->"9b454514-cfc2-4b45-be25-f3d19056afeb"],
Cell[CellGroupData[{
Cell[438708, 11534, 169, 3, 45, "Subsubsection",ExpressionUUID->"c86c8a47-46ed-4747-b256-364ccd460bba"],
Cell[CellGroupData[{
Cell[438902, 11541, 396, 5, 30, "Input",ExpressionUUID->"cb285b14-c454-48fb-935f-cf1d708ff664"],
Cell[439301, 11548, 101308, 2744, 861, "Output",ExpressionUUID->"8ae88c7f-e29f-4bd8-92bd-5c8763c7639b"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[540682, 14300, 189, 3, 53, "Section",ExpressionUUID->"6b8d82fe-868f-4df4-b296-cb25a6bf568e"],
Cell[540874, 14305, 225, 5, 35, "Text",ExpressionUUID->"bc0426b3-635d-49a7-9ae7-1242cf1ecbc9"],
Cell[541102, 14312, 267, 5, 30, "Input",ExpressionUUID->"ff99409e-a234-4c01-bfe9-5965a0d5fd8f"],
Cell[CellGroupData[{
Cell[541394, 14321, 241, 4, 54, "Subsection",ExpressionUUID->"25fad003-3bf3-4705-a8ec-ef1e91f6189f"],
Cell[541638, 14327, 260, 6, 35, "Text",ExpressionUUID->"288f6364-673c-43ab-a457-480306a14cdf"],
Cell[CellGroupData[{
Cell[541923, 14337, 249, 5, 30, "Input",ExpressionUUID->"9013bec1-de6e-4f28-8612-921211de7031"],
Cell[542175, 14344, 4640, 114, 90, "Output",ExpressionUUID->"858abb3b-e997-4b99-a082-63e8ae8216c5"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[546864, 14464, 194, 3, 38, "Subsection",ExpressionUUID->"45b1d124-0976-48f5-9c47-7a35dfdd4970"],
Cell[547061, 14469, 410, 8, 58, "Text",ExpressionUUID->"fd114824-5249-4ec5-aaff-5c0e7fca9532"],
Cell[CellGroupData[{
Cell[547496, 14481, 271, 5, 30, "Input",ExpressionUUID->"51b5a2bd-8fd2-472a-ab75-0e67f8053c7d"],
Cell[547770, 14488, 1816, 51, 51, "Output",ExpressionUUID->"84e64b21-0a0f-4e77-a669-bfe45d49b993"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[549635, 14545, 169, 3, 38, "Subsection",ExpressionUUID->"e7b6a43b-251f-44c5-837d-89f5471c299d"],
Cell[549807, 14550, 180, 3, 35, "Text",ExpressionUUID->"1d28bc24-6d45-4031-9d22-056ad3fac750"],
Cell[CellGroupData[{
Cell[550012, 14557, 274, 5, 30, "Input",ExpressionUUID->"85e73e5b-235f-4e18-867d-846444150b66"],
Cell[550289, 14564, 34638, 966, 451, "Output",ExpressionUUID->"85b718d8-8094-4eab-ad4c-8f37f67ca4f1"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[584988, 15537, 237, 4, 53, "Section",ExpressionUUID->"2852d534-f85a-437e-a615-3e7672d8ad7e"],
Cell[585228, 15543, 960, 29, 62, "Text",ExpressionUUID->"f14a218c-b5b1-4b3c-971a-afa22e24327e"],
Cell[586191, 15574, 314, 6, 30, "Input",ExpressionUUID->"50ccc471-08c1-4005-9fb3-0a594b878bb8"],
Cell[CellGroupData[{
Cell[586530, 15584, 241, 4, 54, "Subsection",ExpressionUUID->"b2c765ff-3493-4e0b-9996-f3100867983d"],
Cell[586774, 15590, 260, 6, 35, "Text",ExpressionUUID->"8d878509-8132-4588-b83e-f21951393f03"],
Cell[CellGroupData[{
Cell[587059, 15600, 295, 5, 30, "Input",ExpressionUUID->"14bd1ab4-c99a-415e-98c0-2d2a09b8bcea"],
Cell[587357, 15607, 24051, 590, 480, "Output",ExpressionUUID->"75f70bff-c24f-497e-be5b-233312b7372a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[611457, 16203, 194, 3, 38, "Subsection",ExpressionUUID->"374703e7-439f-4233-ae9d-00a2cce1c5e3"],
Cell[611654, 16208, 410, 8, 58, "Text",ExpressionUUID->"e5e8a615-0275-464a-98d2-f792fee70376"],
Cell[CellGroupData[{
Cell[612089, 16220, 320, 6, 30, "Input",ExpressionUUID->"2d437c0a-b1e3-40b2-a962-8bdfa2afde8b"],
Cell[612412, 16228, 2284, 66, 55, "Output",ExpressionUUID->"d7826ce3-17f9-4990-8100-f203f1305a40"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[614745, 16300, 169, 3, 38, "Subsection",ExpressionUUID->"9aafeac6-25d0-488d-9491-e33cfad22eef"],
Cell[614917, 16305, 180, 3, 35, "Text",ExpressionUUID->"9b4da391-f420-4e3d-83c9-cd2f73b1d6fe"],
Cell[CellGroupData[{
Cell[615122, 16312, 325, 6, 30, "Input",ExpressionUUID->"f76050f0-bcb1-4b30-b0d1-d900a548b18b"],
Cell[615450, 16320, 190779, 5234, 1862, "Output",ExpressionUUID->"7073183d-e7f6-4371-978f-18ec5f9a546e"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[806290, 21561, 236, 4, 53, "Section",ExpressionUUID->"f9a6c433-fd53-4229-9e83-2521953ff5ac"],
Cell[806529, 21567, 712, 18, 58, "Text",ExpressionUUID->"5a178dd2-3d7d-4355-ba40-1bab65b65010"],
Cell[807244, 21587, 363, 7, 30, "Input",ExpressionUUID->"31a2b47d-b227-4e89-94dc-4ecc36f01d32"],
Cell[CellGroupData[{
Cell[807632, 21598, 241, 4, 54, "Subsection",ExpressionUUID->"f9d90c9e-b640-4cf2-b18d-68a8c260b5b7"],
Cell[807876, 21604, 260, 6, 35, "Text",ExpressionUUID->"89409323-f54a-46f0-b717-67995be76175"],
Cell[CellGroupData[{
Cell[808161, 21614, 345, 6, 30, "Input",ExpressionUUID->"17538aa0-6851-4961-951b-2497019b1d13"],
Cell[808509, 21622, 8157, 212, 185, "Output",ExpressionUUID->"d3ed10fd-56ae-4012-979a-082fb33605f4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[816715, 21840, 194, 3, 38, "Subsection",ExpressionUUID->"6e4ce478-a3f6-4bd9-94ad-a5b3c0a4282b"],
Cell[816912, 21845, 410, 8, 58, "Text",ExpressionUUID->"5e0d6ba4-bb15-4465-ac81-a468bff52bb1"],
Cell[CellGroupData[{
Cell[817347, 21857, 368, 6, 30, "Input",ExpressionUUID->"ea66e061-af8e-40fa-a5dc-e375ba560841"],
Cell[817718, 21865, 1099, 30, 51, "Output",ExpressionUUID->"d56ebc48-e916-447f-8902-27cb635eec5d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[818866, 21901, 169, 3, 38, "Subsection",ExpressionUUID->"e21f5251-8295-4c53-b49a-339bfec34ed8"],
Cell[819038, 21906, 180, 3, 35, "Text",ExpressionUUID->"f3453989-530a-4199-8d35-e9cf72fe9b82"],
Cell[CellGroupData[{
Cell[819243, 21913, 371, 6, 30, "Input",ExpressionUUID->"9fdc84e7-8dad-49a4-9451-509dae3de0b4"],
Cell[819617, 21921, 14835, 438, 255, "Output",ExpressionUUID->"9d5a8329-1c04-41a1-9df1-45f64b5fea56"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/h1Loop.m <==
{(2*(-2 + d)*G^2*(4*(-2 + d)*m^2*r[]^4 + 
    (1 - 8*C1 + 2*C1*d^3 + 12*H1 - 16*H2 - 2*d^2*(5*C1 + 2*H2) + 
      d*(-1 + 16*C1 - 6*H1 + 16*H2))*r[]^2*S[-i, -i1]*S[i, i1] + 
    (4 + 16*C2 + 8*H1 - d*(9 + 32*C2 + 20*H1 - 16*H2) + 
      2*d^2*(3 + 10*C2 + 4*H1 - 8*H2) + d^3*(-1 - 4*C2 + 4*H2))*R[i]*R[i1]*
     S[-i, i10]*S[-i1, -i10])*\[Rho][]^2)/((-1 + d)^2*r[]^4), 
 (4*(-2 + d)^2*G^2*m*R[i1]*S[i, -i1]*\[Rho][]^2)/((-1 + d)*r[]^2), 
 (2*G^2*((-2 + d)*R[i]*(R[j]*(2*(-2 - d + d^2)*(2 - 4*GF + d*(-3 + 4*GF))*m^2*
         r[]^4 + (-1 + d)*(-(d*(1 - 24*C2*(-1 + GF) + 8*C1*(1 + GF) + 4*H1 - 
             8*GF*H1 + 4*H2)) + d^3*(C1*(-4 + 8*GF) + (6 - 8*GF)*H2) + 
          4*(1 + 8*C1*(-1 + GF) + 8*C2*(-1 + GF) - GF - 3*H1 + 4*GF*H1 + 
            6*H2 - 8*GF*H2) + d^2*(-3 - 8*C2*(-1 + GF) + 4*GF - 
            4*C1*(-5 + 8*GF) + 6*H1 - 8*GF*H1 - 16*H2 + 24*GF*H2))*r[]^2*
         S[-i1, -i10]*S[i1, i10] + (-1 + d)*d*(-8*(-1 + GF + H1 - 2*H2) + 
          d^3*(-3 + 4*GF)*(-1 + 2*H2) + 2*d*(-3 - 4*H1 + 
            GF*(2 + 4*H1 - 8*H2) + 4*H2) + d^2*(-5 - 6*H1 + 
            8*GF*(1 + H1 - H2) + 4*H2))*R[i1]*R[i10]*S[-i1, i2]*
         S[-i10, -i2]) - 2*(-1 + d)*(4 + 16*C2*(-1 + GF) - 8*GF - 8*H1 + 
        8*GF*H1 + d^2*(-5 + C2*(4 - 10*GF) - H1 + 2*GF*(4 + H1 - 2*H2) + 
          H2) + d*(-1 + 4*C2*(-3 + GF) - 11*H1 + GF*(3 + 10*H1 - 8*H2) + 
          10*H2) + d^3*(2 - 3*H2 + GF*(-3 + 2*C2 + 4*H2)))*r[]^2*R[i1]*
       S[-i1, -i10]*S[j, i10]) + 
    r[]^4*((-2 + d)*(4 - 4*H1 + 4*GF*(-3 + 8*C2 + 4*H1) + 
        d*(-5 + 8*C2*(-2 + GF) - 16*H1 + 4*GF*(1 + 4*H1 - 2*H2) - 4*H2) + 
        d^3*(1 + 4*C2*(1 + GF) + 4*H1 + 4*GF*(-1 + H2) - 4*H2) - 
        4*d^2*(C2*(3 + 5*GF) + 4*H1 + GF*(-3 + H2) - 2*H2) + 8*H2)*S[i, i1]*
       S[j, -i1] - 2*((1 + d)*(-14 + d*(9 - 6*GF) + 2*d^2*(-1 + GF) + 4*GF)*
         m^2*r[]^2 - (-2 + d)*(8*C2 + C1*d^4 + GF - 8*C2*GF - 8*C1*(1 + GF) + 
          15*H1 - 4*GF*H1 + d*(-1 - 6*C2*(-1 + GF) + 2*C1*(3 + GF) + 12*H1 - 
            2*GF*H1 - 9*H2) - 14*H2 + 8*GF*H2 + d^2*(1 + 2*C2*(-1 + GF) - 
            GF + C1*(7 + 8*GF) - 5*H1 + 2*GF*H1 + 9*H2 - 6*GF*H2) - 
          2*d^3*(C1*(3 + GF) + H2 - GF*H2))*S[-i1, -i10]*S[i1, i10])*
       \[Eta][i, j]) + (-2 + d)*r[]^2*R[i1]*
     (-2*(-1 + d)*(4 + 16*C2*(-1 + GF) - 8*GF - 8*H1 + 8*GF*H1 + 
        d^2*(-5 + C2*(4 - 10*GF) - H1 + 2*GF*(4 + H1 - 2*H2) + H2) + 
        d*(-1 + 4*C2*(-3 + GF) - 11*H1 + GF*(3 + 10*H1 - 8*H2) + 10*H2) + 
        d^3*(2 - 3*H2 + GF*(-3 + 2*C2 + 4*H2)))*R[j]*S[i, i10]*S[-i1, -i10] + 
      R[i10]*(d*(4 - d - 4*d^2 + d^3)*(-1 + d - 4*H1)*S[i, -i1]*S[j, -i10] + 
        (4*(1 + 8*C2 - GF + 5*H1 - 2*H2) + d*(-5 - 24*C2 - 26*H1 + 
            GF*(6 + 4*H1 - 8*H2) + 32*H2) + 2*d^2*(-2 - 14*C2 + GF - 15*H1 + 
            5*H2 + 2*GF*H2) + d^4*(-4*C2 - 2*(-1 + GF)*(-1 + 2*H2)) + 
          d^3*(7 + 24*C2 + 12*H1 - 14*H2 + GF*(-6 - 4*H1 + 8*H2)))*S[-i1, i2]*
         S[-i10, -i2]*\[Eta][i, j])))*\[Rho][]^2)/
  ((-4 + d)*(-1 + d)^2*(1 + d)*r[]^6)}


==> anc/h2Loop.m <==
{(4*(-2 + d)*G^3*m*(2*(-2 + d)^2*(-2 + 3*d)*(7 - 2*GF + d*(-3 + 2*GF))*m^2*
     r[]^4 + (-12*C1*d^6 + d^5*(4*C1*(32 + 3*GF) + 9*(3 - 2*GF)*H2) + 
      d^3*(-22 + 104*C2*(-1 + GF) - 34*GF + 8*C1*(133 + 51*GF) - 293*H1 + 
        102*GF*H1 + 862*H2 - 420*GF*H2) - 4*d^2*(-14 + 76*C2*(-1 + GF) - 
        17*GF + 4*C1*(71 + 41*GF) - 197*H1 + 54*GF*H1 + 371*H2 - 158*GF*H2) + 
      4*d*(-13 + 88*C2*(-1 + GF) - 14*GF + 8*C1*(19 + 15*GF) - 217*H1 + 
        50*GF*H1 + 302*H2 - 116*GF*H2) - 16*(-1 + 8*C2*(-1 + GF) - GF + 
        8*C1*(1 + GF) - 19*H1 + 4*GF*H1 + 22*H2 - 8*GF*H2) + 
      d^4*(2 - 12*C2*(-1 + GF) + 6*GF - 4*C1*(131 + 29*GF) + 39*H1 - 
        18*GF*H1 - 243*H2 + 138*GF*H2))*r[]^2*S[-i, -i1]*S[i, i1] + 
    (128*(1 + 2*C2*(1 + GF) + GF*(-1 + H1) + H1) - 
      d^5*(101 + 4*C2*(67 + 3*GF) + 51*H1 - 2*GF*(32 + 9*H1 - 69*H2) - 
        243*H2) + 3*d^6*(8*C2 + (-3 + 2*GF)*(-1 + 3*H2)) - 
      16*d*(37 + C2*(84 + 52*GF) + 49*H1 - 22*H2 + GF*(-33 + 18*H1 + 8*H2)) + 
      4*d^2*(267 + 16*C2*(41 + 15*GF) + 381*H1 - 302*H2 + 
        2*GF*(-105 + 13*H1 + 58*H2)) - 4*d^3*(239 + 32*C2*(19 + 4*GF) + 
        299*H1 - 371*H2 + GF*(-167 - 28*H1 + 158*H2)) + 
      d^4*(444 + 128*C2*(9 + GF) + 409*H1 - 862*H2 + 
        GF*(-286 - 90*H1 + 420*H2)))*R[i]*R[i1]*S[-i, i10]*S[-i1, -i10])*
   \[Rho][]^3)/((-4 + d)*(-1 + d)^3*(-2 + 3*d)*r[]^4), 
 (4*(-2 + d)^3*G^3*(7 - 2*GF + d*(-3 + 2*GF))*m^2*R[i1]*S[i, -i1]*\[Rho][]^3)/
  ((-4 + d)*(-1 + d)^2*r[]^2), 
 (4*G^3*m*(-3*(8 - 10*d + 3*d^2)*R[i]*
     (R[j]*((3*C1*d^8*(-6 - GF + 12*GF^2) - 
          2*d^7*(2*C1*(-48 + 7*GF + 81*GF^2) + 9*(-1 + GF)*H2) - 
          2*d*(-53 + 250*GF - 160*GF^2 + 8*C1*(41 - 151*GF + 44*GF^2) + 
            8*C2*(4 - 103*GF + 99*GF^2) - 318*H1 - 84*GF*H1 + 676*GF^2*H1 + 
            528*H2 + 272*GF*H2 - 1024*GF^2*H2) + 
          2*d^3*(-73 + 204*GF - 140*GF^2 + 14*C2*(1 - 51*GF + 50*GF^2) + 
            2*C1*(-223 - 244*GF + 558*GF^2) - 175*H1 - 77*GF*H1 + 
            499*GF^2*H1 + 66*H2 + 350*GF*H2 - 680*GF^2*H2) + 
          8*(-5 + 24*GF - 16*GF^2 + 12*C1*(1 - 8*GF + 4*GF^2) + 
            8*C2*(2 - 15*GF + 13*GF^2) - 14*H1 - 32*GF*H1 + 76*GF^2*H1 + 
            32*H2 + 40*GF*H2 - 96*GF^2*H2) - 2*d^5*(20 - 46*GF + 20*GF^2 + 
            C2*(6 + 62*GF - 68*GF^2) + C1*(-678 + 706*GF + 602*GF^2) + 
            127*H1 - 35*GF*H1 - 157*GF^2*H1 - 345*H2 + 87*GF*H2 + 
            336*GF^2*H2) - 2*d^2*(6 - 86*GF + 42*GF^2 + 
            4*C2*(29 - 46*GF + 17*GF^2) + C1*(-704 + 966*GF + 408*GF^2) + 
            351*H1 - 242*GF*H1 - 166*GF^2*H1 - 622*H2 + 142*GF*H2 + 
            508*GF^2*H2) + d^4*(128 - 358*GF + 212*GF^2 + 
            C1*(-718 + 2329*GF - 656*GF^2) - 8*C2*(-7 - 85*GF + 92*GF^2) + 
            655*H1 - 135*GF*H1 - 944*GF^2*H1 - 1053*H2 - 183*GF*H2 + 
            1710*GF^2*H2) + d^6*(4 + 2*C1*(-384 + 187*GF + 526*GF^2) + 
            31*H1 - 183*H2 + GF^2*(-8*C2 - 36*H1 + 90*H2) + 
            GF*(-6 + 8*C2 - 9*H1 + 111*H2)))*r[]^2*S[-i1, -i10]*S[i1, i10] - 
        (-2 + 3*d)*(-2*(-2 - d + d^2)*(10 + 2*d^3*(-1 + GF) + 6*GF - 
            28*GF^2 + d^2*(13 - 5*GF - 10*GF^2) + d*(-25 - 3*GF + 38*GF^2))*
           m^2*r[]^4 + (d^5*(4*C2*(-79 + 54*GF + 92*GF^2) + 2*GF^2*(31 + 
                63*H1 - 82*H2) - 3*(31 + 39*H1 - 44*H2) + GF*(45 + 57*H1 - 
                8*H2)) - d^6*(-29 + 4*C2*(-26 + 13*GF + 32*GF^2) - 18*H1 + 
              GF*(21 + 10*H1 - 25*H2) + 2*GF^2*(5 + 8*H1 - 15*H2) + 49*H2) + 
            16*(-1 + C2*(-4 + 6*GF + 4*GF^2) - H1 + GF^2*(1 + 2*H1) - 2*H2 + 
              2*GF*(H1 + H2)) + d^7*(4*C2*(-3 + GF + 4*GF^2) - 
              3*(-1 + GF)*(-1 + 2*H2)) + 2*d^2*(-77 + 4*C2*(-50 + 39*GF + 
                58*GF^2) - 84*H1 + 6*GF^2*(9 + 22*H1 - 22*H2) + 18*H2 + 
              GF*(17 + 42*H1 + 6*H2)) - 4*d*(-23 + C2*(-72 + 84*GF + 
                80*GF^2) - 25*H1 + GF^2*(22 + 50*H1 - 28*H2) - 18*H2 + 
              GF*(1 + 33*H1 + 10*H2)) + d^3*(52 + C2*(40 + 116*GF - 
                64*GF^2) - 31*H1 - 66*H2 + GF^2*(26 + 74*H1 + 52*H2) + 
              GF*(-44 + 71*H1 + 58*H2)) - d^4*(-93 + 4*C2*(-90 + 89*GF + 
                100*GF^2) - 214*H1 + 2*GF^2*(57 + 140*H1 - 117*H2) + 99*H2 + 
              GF*(13 + 110*H1 + 65*H2)))*R[i1]*R[i10]*S[-i1, i2]*
           S[-i10, -i2])) + (3*C2*d^8*(3 - 4*GF)*GF + 
        d^4*(313 + C2*(404 - 1085*GF + 260*GF^2) + 190*H1 + 
          GF*(377 - 196*H1 - 198*H2) - 4*GF^2*(185 + 82*H1 - 131*H2) - 
          66*H2) + d^2*(-191 + 4*C2*(-136 + 73*GF + 166*GF^2) - 282*H1 + 
          GF^2*(508 + 680*H1 - 592*H2) - 2*GF*(79 + 146*H1 - 100*H2) + 
          600*H2) - 16*(C2*(2 - 42*GF + 28*GF^2) + GF^2*(-17 + 14*H1) + 
          2*(1 + H1 - H2) + 2*GF*(6 - 11*H1 + H2)) + 
        d^5*(-241 + C2*(-528 + 322*GF + 604*GF^2) - 120*H1 + 
          4*GF^2*(75 + 77*H1 - 85*H2) + 246*H2 + GF*(-45 - 42*H1 + 2*H2)) + 
        d^7*(-7 + 2*C2*(-12 - 29*GF + 60*GF^2) + 5*H1 + 12*GF^2*H1 + 12*H2 - 
          3*GF*(-2 + 5*H1 + 4*H2)) + d^6*(70 + C2*(196 + 64*GF - 440*GF^2) - 
          98*H2 + GF*(-27 + 68*H1 + 50*H2) + GF^2*(-40 - 96*H1 + 60*H2)) + 
        4*d*(37 + 4*C2*(13 - 91*GF + 44*GF^2) + 32*H1 + 
          GF*(125 - 123*H1 - 18*H2) - 62*H2 + GF^2*(-202 + 26*H1 + 68*H2)) + 
        d^3*(-60 - 4*C2*(-92 - 286*GF + 351*GF^2) + 183*H1 - 502*H2 + 
          GF^2*(508 - 392*H1 + 60*H2) + GF*(-461 + 481*H1 + 102*H2)))*r[]^2*
       R[i1]*S[-i1, -i10]*S[j, i10]) + 
    r[]^4*(-3*(-2 + d)*(3*d^8*(2*C2*GF*(-3 + 4*GF) + (-5 + 6*GF)*H1) + 
        2*d^3*(-413 + 4*C2*(-2 - 73*GF + 335*GF^2) + 111*H1 + 
          GF*(217 + 132*H1 - 20*H2) + GF^2*(-482 + 466*H1 - 8*H2) - 832*H2) - 
        2*d^7*(-2 + 2*C2*(-12 - 27*GF + 52*GF^2) - 64*H1 + 12*GF^2*H1 + 
          GF*(3 + 63*H1 - 6*H2) + 6*H2) + 
        2*d^6*(-14 + 4*C2*(-55 - 16*GF + 78*GF^2) - 255*H1 + 
          GF*(14 + 176*H1 - 37*H2) + 10*GF^2*(3 + 8*H1 - 3*H2) + 67*H2) - 
        2*d^5*(-3 + 2*C2*(-368 + 77*GF + 118*GF^2) - 641*H1 + 
          2*GF^2*(119 + 91*H1 - 88*H2) + GF*(-18 + 261*H1 - 70*H2) + 
          282*H2) + d^4*(330 - 2*C2*(964 - 413*GF + 660*GF^2) - 1667*H1 + 
          4*GF^2*(313 + 24*H1 - 145*H2) + GF*(-348 + 278*H1 - 46*H2) + 
          1202*H2) - 2*d^2*(-393 + 4*C2*(-256 + 31*GF + 50*GF^2) - 520*H1 + 
          8*GF^2*(50 + 52*H1 - 41*H2) - 884*H2 + 4*GF*(-16 + 41*H1 + 3*H2)) + 
        32*(1 + 2*C2*(5 - 6*GF + 16*GF^2) + 16*GF^2*(-1 + H1) + H1 + 8*H2 + 
          GF*(6 - 8*H1 + 4*H2)) - 16*d*(19 + 2*C2*(47 - 26*GF + 64*GF^2) + 
          32*H1 + 70*H2 + GF*(29 - 28*H1 + 8*H2) + 
          GF^2*(-90 + 38*H1 + 20*H2)))*S[i, i1]*S[j, -i1] + 
      (2*(8 - 10*d - 9*d^2 + 9*d^3)*(-212 + 84*GF + 56*GF^2 + 
          d^4*(-7 + 8*GF) + d^3*(63 - 61*GF - 10*GF^2) - 
          2*d*(-167 + 100*GF + 52*GF^2) + d^2*(-214 + 169*GF + 58*GF^2))*m^2*
         r[]^2 + 3*(-2 + d)*(3*C1*d^8*(-6 - 5*GF + 12*GF^2) + 
          d^7*(-4*C1*(-60 - 28*GF + 81*GF^2) + 3*(-5 + 6*GF)*H1 + 
            9*(7 - 8*GF)*H2) - d^4*(182 + 4*GF - 212*GF^2 + 
            4*C2*(-371 + 187*GF + 184*GF^2) + C1*(2854 + 1071*GF + 
              656*GF^2) - 2984*H1 + 1353*GF*H1 + 944*GF^2*H1 + 4970*H2 - 
            2991*GF*H2 - 1710*GF^2*H2) - 2*d*(-89 + 46*GF - 160*GF^2 + 
            8*C1*(167 + 77*GF + 44*GF^2) + 8*C2*(-146 + 47*GF + 99*GF^2) - 
            1974*H1 + 660*GF*H1 + 676*GF^2*H1 + 2292*H2 - 1432*GF*H2 - 
            1024*GF^2*H2) + 2*d^3*(162 + 69*GF - 140*GF^2 + 
            2*C1*(-105 + 76*GF + 558*GF^2) + C2*(-958 + 258*GF + 700*GF^2) - 
            1691*H1 + 313*GF*H1 + 499*GF^2*H1 + 1789*H2 - 352*GF*H2 - 
            680*GF^2*H2) + d^5*(58 - 46*GF - 40*GF^2 + 
            C1*(2852 + 816*GF - 1204*GF^2) + 4*C2*(-99 + 65*GF + 34*GF^2) - 
            1075*H1 + 736*GF*H1 + 314*GF^2*H1 + 2587*H2 - 2100*GF*H2 - 
            672*GF^2*H2) + 8*(-5 + 6*GF - 16*GF^2 + 
            12*C1*(7 + 4*GF + 4*GF^2) + 8*C2*(-16 + 3*GF + 13*GF^2) - 
            212*H1 + 40*GF*H1 + 76*GF^2*H1 + 212*H2 - 104*GF*H2 - 
            96*GF^2*H2) + d^6*(-8 + 12*GF - 4*C2*(-9 + 7*GF + 2*GF^2) + 
            2*C1*(-604 - 187*GF + 526*GF^2) + 194*H1 - 183*GF*H1 - 
            36*GF^2*H1 - 642*H2 + 633*GF*H2 + 90*GF^2*H2) - 
          2*d^2*(165 + 28*GF + 42*GF^2 + 4*C2*(59 - 76*GF + 17*GF^2) + 
            2*C1*(-852 - 269*GF + 204*GF^2) + 443*H1 - 638*GF*H1 - 
            166*GF^2*H1 - 1100*H2 + 1402*GF*H2 + 508*GF^2*H2))*S[-i1, -i10]*
         S[i1, i10])*\[Eta][i, j]) + 3*(8 - 10*d + 3*d^2)*r[]^2*R[i1]*
     ((3*C2*d^8*GF*(-3 + 4*GF) + d^5*(241 + C2*(528 - 322*GF - 604*GF^2) + 
          120*H1 - 4*GF^2*(75 + 77*H1 - 85*H2) + GF*(45 + 42*H1 - 2*H2) - 
          246*H2) + d^6*(-70 + 4*C2*(-49 - 16*GF + 110*GF^2) + 
          GF^2*(40 + 96*H1 - 60*H2) + GF*(27 - 68*H1 - 50*H2) + 98*H2) + 
        d^3*(60 + 4*C2*(-92 - 286*GF + 351*GF^2) - 183*H1 + 
          GF*(461 - 481*H1 - 102*H2) + 4*GF^2*(-127 + 98*H1 - 15*H2) + 
          502*H2) + 16*(C2*(2 - 42*GF + 28*GF^2) + GF^2*(-17 + 14*H1) + 
          2*(1 + H1 - H2) + 2*GF*(6 - 11*H1 + H2)) + 
        d^7*(7 + C2*(24 + 58*GF - 120*GF^2) - 5*H1 - 12*GF^2*H1 - 12*H2 + 
          3*GF*(-2 + 5*H1 + 4*H2)) - 4*d*(37 + 4*C2*(13 - 91*GF + 44*GF^2) + 
          32*H1 + GF*(125 - 123*H1 - 18*H2) - 62*H2 + 
          GF^2*(-202 + 26*H1 + 68*H2)) + 
        d^4*(-313 + C2*(-404 + 1085*GF - 260*GF^2) - 190*H1 + 
          4*GF^2*(185 + 82*H1 - 131*H2) + 66*H2 + 
          GF*(-377 + 196*H1 + 198*H2)) + 
        d^2*(191 - 4*C2*(-136 + 73*GF + 166*GF^2) + 282*H1 + 
          2*GF*(79 + 146*H1 - 100*H2) - 600*H2 + 
          GF^2*(-508 - 680*H1 + 592*H2)))*R[j]*S[i, i10]*S[-i1, -i10] + 
      R[i10]*(d*(3 - d - 3*d^2 + d^3)*(d*(52 + (132 - 56*GF)*H1) + 
          d^3*(18 + (31 - 34*GF)*H1) + 8*(-2 + (-7 + 2*GF)*H1) + 
          d^4*(-2 + (-5 + 6*GF)*H1) + d^2*(-52 + (-86 + 68*GF)*H1))*S[i, -i1]*
         S[j, -i10] - (d^7*(-8 + 4*C2*(-3 - GF + 4*GF^2) - 5*H1 + 
            3*GF*(3 + 2*H1 - 8*H2) + 21*H2) - 
          4*d*(-128 + 4*C2*(-64 - 35*GF + 20*GF^2) - 211*H1 + 
            GF*(171 - 19*H1 - 50*H2) + GF^2*(22 + 50*H1 - 28*H2) + 164*H2) + 
          2*d^2*(-211 + 4*C2*(-126 + GF + 58*GF^2) - 428*H1 + 
            GF*(231 + 210*H1 - 286*H2) + 6*GF^2*(9 + 22*H1 - 22*H2) + 
            548*H2) + d^5*(-342 + 4*C2*(-151 - 22*GF + 92*GF^2) - 358*H1 + 
            GF*(345 + 195*H1 - 442*H2) + 2*GF^2*(31 + 63*H1 - 82*H2) + 
            575*H2) + 16*(2*C2*(-8 - 9*GF + 2*GF^2) + GF^2*(1 + 2*H1) - 
            2*(5 + 5*H1 - 2*H2) + GF*(15 - 10*H1 + 2*H2)) - 
          d^3*(242 + C2*(432 + 444*GF + 64*GF^2) + 461*H1 + 
            GF*(-330 + 249*H1 - 262*H2) + 144*H2 - 2*GF^2*(13 + 37*H1 + 
              26*H2)) + d^6*(86 - 4*C2*(-35 - 6*GF + 32*GF^2) + 69*H1 - 
            2*GF^2*(5 + 8*H1 - 15*H2) - 182*H2 + GF*(-89 - 60*H1 + 175*H2)) + 
          d^4*(576 - 20*C2*(-55 - 14*GF + 20*GF^2) + 807*H1 - 
            2*GF^2*(57 + 140*H1 - 117*H2) - 702*H2 + 
            GF*(-613 - 172*H1 + 361*H2)))*S[-i1, i2]*S[-i10, -i2]*
         \[Eta][i, j])))*\[Rho][]^3)/(3*(-4 + d)*(-3 + d)*(-1 + d)^3*(1 + d)*
   (-4 + 3*d)*(-2 + 3*d)*r[]^6)}


==> anc/hD4.m <==
{{(G*m*(-14*r[]^4*(G^2*m^2 - G*m*r[] + r[]^2) + 
     a^2*(7*(H1 + H2)*r[]^2*(-3*x^2 - 3*y^2 + 2*r[]^2) - 
       14*G*m*r[]*((-1 + 2*C2 - 5*H1 - 3*H2)*x^2 + (-1 + 2*C2 - 5*H1 - 3*H2)*
          y^2 + (1 - 2*C1 + 3*H1 + 2*H2)*r[]^2) + 
       G^2*m^2*((-39 + 56*C2 - 122*H1 - 66*H2)*x^2 + 
         (-39 + 56*C2 - 122*H1 - 66*H2)*y^2 + 4*(10 - 14*C1 + 18*H1 + 11*H2)*
          r[]^2))))/(7*r[]^7), (-2*a*G*m*y*(G^2*m^2 - G*m*r[] + r[]^2))/
   r[]^5, (2*a*G*m*x*(G^2*m^2 - G*m*r[] + r[]^2))/r[]^5, 0}, 
 {(-2*a*G*m*y*(G^2*m^2 - G*m*r[] + r[]^2))/r[]^5, 
  -(G*m*(70*r[]^4*(2*r[]^4 + G*m*r[]*(x^2 + r[]^2) + 
        2*G^2*m^2*((1 + 6*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)")*x^2 - 
          2*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*r[]^2)) + a^2*(70*r[]^4*(12*C2*x^2 - 3*H1*x^2 + 3*H2*x^2 + 
          3*H1*y^2 + 3*H2*y^2 - 4*C2*r[]^2 - 2*H2*r[]^2 + 
          4*C1*(-3*x^2 + r[]^2)) + 35*G*m*r[]*(3*(-3 + 5*H1 + 5*H2)*x^4 + 
          (-9 + 8*C2 - H1 + 7*H2)*y^2*r[]^2 + 2*(1 + 4*C1 - 8*C2 + 4*H1 - 
            2*H2)*r[]^4 + x^2*(3*(-3 + 5*H1 + 5*H2)*y^2 + 
            (5 - 48*C1 + 56*C2 - 39*H1 - 7*H2)*r[]^2)) + 
        2*G^2*m^2*(35*(-9 + 420*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(2\)], \(free\)]\)" + 20*C2 - 2*H1 + 18*H2)*x^4 + 
          2*r[]^2*(-5*(-2 + 210*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(2\)], \(free\)]\)" - 14*C2 + 9*H1 - 5*H2)*y^2 + 
            (5 + 840*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \
\(2\)], \(free\)]\)" + 42*C1 - 112*C2 + 86*H1 - 5*H2)*r[]^2) + 
          5*x^2*(7*(-9 + 420*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(2\)], \(free\)]\)" + 20*C2 - 2*H1 + 18*H2)*y^2 - 
            2*(-23 + 1470*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(2\)], \(free\)]\)" + 126*C1 - 70*C2 + 58*H1 + 51*H2)*
             r[]^2)))))/(70*r[]^9), 
  -(G*m*x*y*(2*G*m*r[]^4*(2*G*(m + 6*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*m) + r[]) + 
      a^2*(-12*(2*C1 - 2*C2 + H1)*r[]^4 + G*m*r[]*(3*(-3 + 5*H1 + 5*H2)*x^2 + 
          3*(-3 + 5*H1 + 5*H2)*y^2 - 2*(-7 + 24*C1 - 24*C2 + 19*H1 + 7*H2)*
           r[]^2) + 2*G^2*m^2*((-9 + 420*"\!\(\*SuperscriptBox[SubscriptBox[\
\(\[CapitalOmega]\), \(2\)], \(free\)]\)" + 20*C2 - 2*H1 + 18*H2)*x^2 + 
          (-9 + 420*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \
\(2\)], \(free\)]\)" + 20*C2 - 2*H1 + 18*H2)*y^2 - 
          2*(-3 + 180*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \
\(2\)], \(free\)]\)" + 18*C1 - 8*C2 + 7*H1 + 8*H2)*r[]^2))))/(2*r[]^9), 
  -(G*m*x*z*(2*G*m*r[]^4*(2*G*(m + 6*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*m) + r[]) + 
      a^2*(12*(-2*C1 + C2)*r[]^4 + G*m*r[]*(3*(-3 + 5*H1 + 5*H2)*x^2 + 
          3*(-3 + 5*H1 + 5*H2)*y^2 - 4*(-1 + 12*C1 - 6*C2 + 2*H1 + 2*H2)*
           r[]^2) + 2*G^2*m^2*((-9 + 420*"\!\(\*SuperscriptBox[SubscriptBox[\
\(\[CapitalOmega]\), \(2\)], \(free\)]\)" + 20*C2 - 2*H1 + 18*H2)*x^2 + 
          (-9 + 420*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \
\(2\)], \(free\)]\)" + 20*C2 - 2*H1 + 18*H2)*y^2 - 
          2*(-2 + 120*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \
\(2\)], \(free\)]\)" + 18*C1 - 4*C2 + 5*H2)*r[]^2))))/(2*r[]^9)}, 
 {(2*a*G*m*x*(G^2*m^2 - G*m*r[] + r[]^2))/r[]^5, 
  -(G*m*x*y*(2*G*m*r[]^4*(2*G*(m + 6*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*m) + r[]) + 
      a^2*(-12*(2*C1 - 2*C2 + H1)*r[]^4 + G*m*r[]*(3*(-3 + 5*H1 + 5*H2)*x^2 + 
          3*(-3 + 5*H1 + 5*H2)*y^2 - 2*(-7 + 24*C1 - 24*C2 + 19*H1 + 7*H2)*
           r[]^2) + 2*G^2*m^2*((-9 + 420*"\!\(\*SuperscriptBox[SubscriptBox[\
\(\[CapitalOmega]\), \(2\)], \(free\)]\)" + 20*C2 - 2*H1 + 18*H2)*x^2 + 
          (-9 + 420*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \
\(2\)], \(free\)]\)" + 20*C2 - 2*H1 + 18*H2)*y^2 - 
          2*(-3 + 180*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \
\(2\)], \(free\)]\)" + 18*C1 - 8*C2 + 7*H1 + 8*H2)*r[]^2))))/(2*r[]^9), 
  -(G*m*(70*r[]^4*(2*r[]^4 + G*m*r[]*(y^2 + r[]^2) + 
        2*G^2*m^2*((1 + 6*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)")*y^2 - 
          2*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*r[]^2)) + a^2*(70*r[]^4*(3*H1*(x^2 - y^2) + 
          H2*(3*x^2 + 3*y^2 - 2*r[]^2) - 4*(C1 - C2)*(3*y^2 - r[]^2)) + 
        2*G^2*m^2*(35*(-9 + 420*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(2\)], \(free\)]\)" + 20*C2 - 2*H1 + 18*H2)*y^4 - 
          10*(-23 + 1470*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\
\), \(2\)], \(free\)]\)" + 126*C1 - 70*C2 + 58*H1 + 51*H2)*y^2*r[]^2 + 
          2*(5 + 840*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \
\(2\)], \(free\)]\)" + 42*C1 - 112*C2 + 86*H1 - 5*H2)*r[]^4 + 
          5*x^2*(7*(-9 + 420*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(2\)], \(free\)]\)" + 20*C2 - 2*H1 + 18*H2)*y^2 + 
            2*(2 - 210*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\)\
, \(2\)], \(free\)]\)" + 14*C2 - 9*H1 + 5*H2)*r[]^2)) + 
        35*G*m*r[]*(3*(-3 + 5*H1 + 5*H2)*y^4 + (5 - 48*C1 + 56*C2 - 39*H1 - 
            7*H2)*y^2*r[]^2 + 2*(1 + 4*C1 - 8*C2 + 4*H1 - 2*H2)*r[]^4 + 
          x^2*(3*(-3 + 5*H1 + 5*H2)*y^2 + (-9 + 8*C2 - H1 + 7*H2)*r[]^2)))))/
   (70*r[]^9), 
  -(G*m*y*z*(2*G*m*r[]^4*(2*G*(m + 6*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*m) + r[]) + 
      a^2*(12*(-2*C1 + C2)*r[]^4 + G*m*r[]*(3*(-3 + 5*H1 + 5*H2)*x^2 + 
          3*(-3 + 5*H1 + 5*H2)*y^2 - 4*(-1 + 12*C1 - 6*C2 + 2*H1 + 2*H2)*
           r[]^2) + 2*G^2*m^2*((-9 + 420*"\!\(\*SuperscriptBox[SubscriptBox[\
\(\[CapitalOmega]\), \(2\)], \(free\)]\)" + 20*C2 - 2*H1 + 18*H2)*x^2 + 
          (-9 + 420*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \
\(2\)], \(free\)]\)" + 20*C2 - 2*H1 + 18*H2)*y^2 - 
          2*(-2 + 120*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \
\(2\)], \(free\)]\)" + 18*C1 - 4*C2 + 5*H2)*r[]^2))))/(2*r[]^9)}, 
 {0, 
  -(G*m*x*z*(2*G*m*r[]^4*(2*G*(m + 6*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*m) + r[]) + 
      a^2*(12*(-2*C1 + C2)*r[]^4 + G*m*r[]*(3*(-3 + 5*H1 + 5*H2)*x^2 + 
          3*(-3 + 5*H1 + 5*H2)*y^2 - 4*(-1 + 12*C1 - 6*C2 + 2*H1 + 2*H2)*
           r[]^2) + 2*G^2*m^2*((-9 + 420*"\!\(\*SuperscriptBox[SubscriptBox[\
\(\[CapitalOmega]\), \(2\)], \(free\)]\)" + 20*C2 - 2*H1 + 18*H2)*x^2 + 
          (-9 + 420*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \
\(2\)], \(free\)]\)" + 20*C2 - 2*H1 + 18*H2)*y^2 - 
          2*(-2 + 120*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \
\(2\)], \(free\)]\)" + 18*C1 - 4*C2 + 5*H2)*r[]^2))))/(2*r[]^9), 
  -(G*m*y*z*(2*G*m*r[]^4*(2*G*(m + 6*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*m) + r[]) + 
      a^2*(12*(-2*C1 + C2)*r[]^4 + G*m*r[]*(3*(-3 + 5*H1 + 5*H2)*x^2 + 
          3*(-3 + 5*H1 + 5*H2)*y^2 - 4*(-1 + 12*C1 - 6*C2 + 2*H1 + 2*H2)*
           r[]^2) + 2*G^2*m^2*((-9 + 420*"\!\(\*SuperscriptBox[SubscriptBox[\
\(\[CapitalOmega]\), \(2\)], \(free\)]\)" + 20*C2 - 2*H1 + 18*H2)*x^2 + 
          (-9 + 420*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \
\(2\)], \(free\)]\)" + 20*C2 - 2*H1 + 18*H2)*y^2 - 
          2*(-2 + 120*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \
\(2\)], \(free\)]\)" + 18*C1 - 4*C2 + 5*H2)*r[]^2))))/(2*r[]^9), 
  -(G*m*(70*r[]^4*(2*r[]^4 + G*m*r[]*(z^2 + r[]^2) + 
        2*G^2*m^2*((1 + 6*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)")*z^2 - 
          2*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*r[]^2)) + a^2*(70*r[]^4*(H2*(3*x^2 + 3*y^2 - 2*r[]^2) + 
          4*C1*(-3*z^2 + r[]^2) + H1*(-3*x^2 - 3*y^2 + 2*r[]^2)) + 
        2*G^2*m^2*(2*r[]^2*(-5*(-13 + 420*"\!\(\*SuperscriptBox[SubscriptBox[\
\(\[CapitalOmega]\), \(2\)], \(free\)]\)" + 126*C1 - 10*H1 + 14*H2)*z^2 + 
            (-25 + 420*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\)\
, \(2\)], \(free\)]\)" + 42*C1 + 134*H1 - 40*H2)*r[]^2) + 
          5*x^2*(7*(-9 + 420*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(2\)], \(free\)]\)" + 20*C2 - 2*H1 + 18*H2)*z^2 + 
            2*(8 - 210*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\)\
, \(2\)], \(free\)]\)" + 14*C2 - 48*H1 + 5*H2)*r[]^2) + 
          5*y^2*(7*(-9 + 420*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(2\)], \(free\)]\)" + 20*C2 - 2*H1 + 18*H2)*z^2 + 
            2*(8 - 210*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\)\
, \(2\)], \(free\)]\)" + 14*C2 - 48*H1 + 5*H2)*r[]^2)) + 
        35*G*m*r[]*(-2*r[]^2*((-3 + 24*C1 + H1 + H2)*z^2 + 
            (1 - 4*C1 - 7*H1 + 3*H2)*r[]^2) + x^2*(3*(-3 + 5*H1 + 5*H2)*z^2 + 
            (3 + 8*C2 - 25*H1 + 7*H2)*r[]^2) + 
          y^2*(3*(-3 + 5*H1 + 5*H2)*z^2 + (3 + 8*C2 - 25*H1 + 7*H2)*
             r[]^2)))))/(70*r[]^9)}}


==> anc/hD5.m <==
(* ::Package:: *)

{{\[CapitalOmega]HD1renorm -> 1/(9*Pi), \[CapitalOmega]HD2renorm -> 
   (-1 + 2*H2 + H1)/(60*Pi)}, 
 {{(-1408*G^3*m^3*x1^2*\[ScriptA]^2)/(675*Pi^3*r[]^10) + 
    (512*C2*G^3*m^3*x1^2*\[ScriptA]^2)/(9*Pi^3*r[]^10) - 
    (105536*G^3*H1*m^3*x1^2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) - 
    (84352*G^3*H2*m^3*x1^2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) - 
    (1024*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (1408*G^3*m^3*y1^2*\[ScriptA]^2)/(675*Pi^3*r[]^10) + 
    (512*C2*G^3*m^3*y1^2*\[ScriptA]^2)/(9*Pi^3*r[]^10) - 
    (105536*G^3*H1*m^3*y1^2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) - 
    (84352*G^3*H2*m^3*y1^2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) - 
    (1024*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (1408*G^3*m^3*x2^2*\[ScriptB]^2)/(675*Pi^3*r[]^10) + 
    (512*C2*G^3*m^3*x2^2*\[ScriptB]^2)/(9*Pi^3*r[]^10) - 
    (105536*G^3*H1*m^3*x2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) - 
    (84352*G^3*H2*m^3*x2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) - 
    (1024*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (1408*G^3*m^3*y2^2*\[ScriptB]^2)/(675*Pi^3*r[]^10) + 
    (512*C2*G^3*m^3*y2^2*\[ScriptB]^2)/(9*Pi^3*r[]^10) - 
    (105536*G^3*H1*m^3*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) - 
    (84352*G^3*H2*m^3*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) - 
    (1024*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (128*G^3*m^3*x1^2*\[ScriptA]^2*Log[G*m])/(45*Pi^3*r[]^10) + 
    (1024*G^3*H1*m^3*x1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (2048*G^3*H2*m^3*x1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (128*G^3*m^3*y1^2*\[ScriptA]^2*Log[G*m])/(45*Pi^3*r[]^10) + 
    (1024*G^3*H1*m^3*y1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (2048*G^3*H2*m^3*y1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (128*G^3*m^3*x2^2*\[ScriptB]^2*Log[G*m])/(45*Pi^3*r[]^10) + 
    (1024*G^3*H1*m^3*x2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (2048*G^3*H2*m^3*x2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (128*G^3*m^3*y2^2*\[ScriptB]^2*Log[G*m])/(45*Pi^3*r[]^10) + 
    (1024*G^3*H1*m^3*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (2048*G^3*H2*m^3*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (128*G^3*m^3*x1^2*\[ScriptA]^2*Log[Pi])/(45*Pi^3*r[]^10) - 
    (1024*G^3*H1*m^3*x1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (2048*G^3*H2*m^3*x1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (128*G^3*m^3*y1^2*\[ScriptA]^2*Log[Pi])/(45*Pi^3*r[]^10) - 
    (1024*G^3*H1*m^3*y1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (2048*G^3*H2*m^3*y1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (128*G^3*m^3*x2^2*\[ScriptB]^2*Log[Pi])/(45*Pi^3*r[]^10) - 
    (1024*G^3*H1*m^3*x2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (2048*G^3*H2*m^3*x2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (128*G^3*m^3*y2^2*\[ScriptB]^2*Log[Pi])/(45*Pi^3*r[]^10) - 
    (1024*G^3*H1*m^3*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (2048*G^3*H2*m^3*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (256*G^3*m^3*x1^2*\[ScriptA]^2*Log[r[]])/(45*Pi^3*r[]^10) - 
    (2048*G^3*H1*m^3*x1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (4096*G^3*H2*m^3*x1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (256*G^3*m^3*y1^2*\[ScriptA]^2*Log[r[]])/(45*Pi^3*r[]^10) - 
    (2048*G^3*H1*m^3*y1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (4096*G^3*H2*m^3*y1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (256*G^3*m^3*x2^2*\[ScriptB]^2*Log[r[]])/(45*Pi^3*r[]^10) - 
    (2048*G^3*H1*m^3*x2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (4096*G^3*H2*m^3*x2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (256*G^3*m^3*y2^2*\[ScriptB]^2*Log[r[]])/(45*Pi^3*r[]^10) - 
    (2048*G^3*H1*m^3*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (4096*G^3*H2*m^3*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (5504*G^3*m^3*\[ScriptA]^2)/(675*Pi^3*r[]^8) - 
    (512*C1*G^3*m^3*\[ScriptA]^2)/(9*Pi^3*r[]^8) + 
    (43168*G^3*H1*m^3*\[ScriptA]^2)/(2025*Pi^3*r[]^8) + 
    (42176*G^3*H2*m^3*\[ScriptA]^2)/(2025*Pi^3*r[]^8) + 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (64*C2*G^2*m^2*x1^2*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (224*G^2*H1*m^2*x1^2*\[ScriptA]^2)/(9*Pi^2*r[]^8) + 
    (256*G^2*H2*m^2*x1^2*\[ScriptA]^2)/(9*Pi^2*r[]^8) - 
    (64*C2*G^2*m^2*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (224*G^2*H1*m^2*y1^2*\[ScriptA]^2)/(9*Pi^2*r[]^8) + 
    (256*G^2*H2*m^2*y1^2*\[ScriptA]^2)/(9*Pi^2*r[]^8) + 
    (5504*G^3*m^3*\[ScriptB]^2)/(675*Pi^3*r[]^8) - 
    (512*C1*G^3*m^3*\[ScriptB]^2)/(9*Pi^3*r[]^8) + 
    (43168*G^3*H1*m^3*\[ScriptB]^2)/(2025*Pi^3*r[]^8) + 
    (42176*G^3*H2*m^3*\[ScriptB]^2)/(2025*Pi^3*r[]^8) + 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (64*C2*G^2*m^2*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (224*G^2*H1*m^2*x2^2*\[ScriptB]^2)/(9*Pi^2*r[]^8) + 
    (256*G^2*H2*m^2*x2^2*\[ScriptB]^2)/(9*Pi^2*r[]^8) - 
    (64*C2*G^2*m^2*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (224*G^2*H1*m^2*y2^2*\[ScriptB]^2)/(9*Pi^2*r[]^8) + 
    (256*G^2*H2*m^2*y2^2*\[ScriptB]^2)/(9*Pi^2*r[]^8) + 
    (64*G^3*m^3*\[ScriptA]^2*Log[G*m])/(45*Pi^3*r[]^8) - 
    (512*G^3*H1*m^3*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^8) - 
    (1024*G^3*H2*m^3*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^8) + 
    (64*G^3*m^3*\[ScriptB]^2*Log[G*m])/(45*Pi^3*r[]^8) - 
    (512*G^3*H1*m^3*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^8) - 
    (1024*G^3*H2*m^3*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^8) - 
    (64*G^3*m^3*\[ScriptA]^2*Log[Pi])/(45*Pi^3*r[]^8) + 
    (512*G^3*H1*m^3*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^8) + 
    (1024*G^3*H2*m^3*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^8) - 
    (64*G^3*m^3*\[ScriptB]^2*Log[Pi])/(45*Pi^3*r[]^8) + 
    (512*G^3*H1*m^3*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^8) + 
    (1024*G^3*H2*m^3*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^8) - 
    (128*G^3*m^3*\[ScriptA]^2*Log[r[]])/(45*Pi^3*r[]^8) + 
    (1024*G^3*H1*m^3*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^8) + 
    (2048*G^3*H2*m^3*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^8) - 
    (128*G^3*m^3*\[ScriptB]^2*Log[r[]])/(45*Pi^3*r[]^8) + 
    (1024*G^3*H1*m^3*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^8) + 
    (2048*G^3*H2*m^3*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^8) - 
    (320*G^3*m^3)/(81*Pi^3*r[]^6) - (64*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*m^3)/(3*Pi^2*r[]^6) - 
    (8*G^2*m^2*\[ScriptA]^2)/(3*Pi^2*r[]^6) + (64*C1*G^2*m^2*\[ScriptA]^2)/
     (3*Pi^2*r[]^6) - (32*G^2*H1*m^2*\[ScriptA]^2)/(3*Pi^2*r[]^6) - 
    (128*G^2*H2*m^2*\[ScriptA]^2)/(9*Pi^2*r[]^6) - 
    (16*G*H1*m*x1^2*\[ScriptA]^2)/(3*Pi*r[]^6) - 
    (32*G*H2*m*x1^2*\[ScriptA]^2)/(3*Pi*r[]^6) - 
    (16*G*H1*m*y1^2*\[ScriptA]^2)/(3*Pi*r[]^6) - 
    (32*G*H2*m*y1^2*\[ScriptA]^2)/(3*Pi*r[]^6) - (8*G^2*m^2*\[ScriptB]^2)/
     (3*Pi^2*r[]^6) + (64*C1*G^2*m^2*\[ScriptB]^2)/(3*Pi^2*r[]^6) - 
    (32*G^2*H1*m^2*\[ScriptB]^2)/(3*Pi^2*r[]^6) - 
    (128*G^2*H2*m^2*\[ScriptB]^2)/(9*Pi^2*r[]^6) - 
    (16*G*H1*m*x2^2*\[ScriptB]^2)/(3*Pi*r[]^6) - 
    (32*G*H2*m*x2^2*\[ScriptB]^2)/(3*Pi*r[]^6) - 
    (16*G*H1*m*y2^2*\[ScriptB]^2)/(3*Pi*r[]^6) - 
    (32*G*H2*m*y2^2*\[ScriptB]^2)/(3*Pi*r[]^6) + (32*G^3*m^3*Log[G*m])/
     (27*Pi^3*r[]^6) - (32*G^3*m^3*Log[Pi])/(27*Pi^3*r[]^6) - 
    (64*G^3*m^3*Log[r[]])/(27*Pi^3*r[]^6) + (32*G^2*m^2)/(9*Pi^2*r[]^4) + 
    (8*G*H1*m*\[ScriptA]^2)/(3*Pi*r[]^4) + (16*G*H2*m*\[ScriptA]^2)/
     (3*Pi*r[]^4) + (8*G*H1*m*\[ScriptB]^2)/(3*Pi*r[]^4) + 
    (16*G*H2*m*\[ScriptB]^2)/(3*Pi*r[]^4) - (8*G*m)/(3*Pi*r[]^2) + 
    (128*G^3*m^3*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (45*Pi^3*r[]^10) - (1024*G^3*H1*m^3*x1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) - 
    (2048*G^3*H2*m^3*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (128*G^3*m^3*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(45*Pi^3*r[]^10) - 
    (1024*G^3*H1*m^3*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) - (2048*G^3*H2*m^3*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (128*G^3*m^3*x2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (45*Pi^3*r[]^10) - (1024*G^3*H1*m^3*x2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) - 
    (2048*G^3*H2*m^3*x2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (128*G^3*m^3*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(45*Pi^3*r[]^10) - 
    (1024*G^3*H1*m^3*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) - (2048*G^3*H2*m^3*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) - 
    (64*G^3*m^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/(45*Pi^3*r[]^8) + 
    (512*G^3*H1*m^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/(135*Pi^3*r[]^8) + 
    (1024*G^3*H2*m^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/(135*Pi^3*r[]^8) - 
    (64*G^3*m^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/(45*Pi^3*r[]^8) + 
    (512*G^3*H1*m^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/(135*Pi^3*r[]^8) + 
    (1024*G^3*H2*m^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/(135*Pi^3*r[]^8) - 
    (32*G^3*m^3*Subscript[\[Gamma], EM])/(27*Pi^3*r[]^6), 
   (-160*G^3*m^3*x1*\[ScriptA])/(27*Pi^3*r[]^8) - 
    (32*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*m^3*x1*\[ScriptA])/(Pi^2*r[]^8) + 
    (16*G^3*m^3*x1*\[ScriptA]*Log[G*m])/(9*Pi^3*r[]^8) - 
    (16*G^3*m^3*x1*\[ScriptA]*Log[Pi])/(9*Pi^3*r[]^8) - 
    (32*G^3*m^3*x1*\[ScriptA]*Log[r[]])/(9*Pi^3*r[]^8) + 
    (16*G^2*m^2*x1*\[ScriptA])/(3*Pi^2*r[]^6) - (4*G*m*x1*\[ScriptA])/
     (Pi*r[]^4) - (16*G^3*m^3*x1*\[ScriptA]*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^8), (160*G^3*m^3*y1*\[ScriptA])/(27*Pi^3*r[]^8) + 
    (32*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*m^3*y1*\[ScriptA])/(Pi^2*r[]^8) - 
    (16*G^3*m^3*y1*\[ScriptA]*Log[G*m])/(9*Pi^3*r[]^8) + 
    (16*G^3*m^3*y1*\[ScriptA]*Log[Pi])/(9*Pi^3*r[]^8) + 
    (32*G^3*m^3*y1*\[ScriptA]*Log[r[]])/(9*Pi^3*r[]^8) - 
    (16*G^2*m^2*y1*\[ScriptA])/(3*Pi^2*r[]^6) + (4*G*m*y1*\[ScriptA])/
     (Pi*r[]^4) + (16*G^3*m^3*y1*\[ScriptA]*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^8), (-160*G^3*m^3*x2*\[ScriptB])/(27*Pi^3*r[]^8) - 
    (32*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*m^3*x2*\[ScriptB])/(Pi^2*r[]^8) + 
    (16*G^3*m^3*x2*\[ScriptB]*Log[G*m])/(9*Pi^3*r[]^8) - 
    (16*G^3*m^3*x2*\[ScriptB]*Log[Pi])/(9*Pi^3*r[]^8) - 
    (32*G^3*m^3*x2*\[ScriptB]*Log[r[]])/(9*Pi^3*r[]^8) + 
    (16*G^2*m^2*x2*\[ScriptB])/(3*Pi^2*r[]^6) - (4*G*m*x2*\[ScriptB])/
     (Pi*r[]^4) - (16*G^3*m^3*x2*\[ScriptB]*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^8), (160*G^3*m^3*y2*\[ScriptB])/(27*Pi^3*r[]^8) + 
    (32*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*m^3*y2*\[ScriptB])/(Pi^2*r[]^8) - 
    (16*G^3*m^3*y2*\[ScriptB]*Log[G*m])/(9*Pi^3*r[]^8) + 
    (16*G^3*m^3*y2*\[ScriptB]*Log[Pi])/(9*Pi^3*r[]^8) + 
    (32*G^3*m^3*y2*\[ScriptB]*Log[r[]])/(9*Pi^3*r[]^8) - 
    (16*G^2*m^2*y2*\[ScriptB])/(3*Pi^2*r[]^6) + (4*G*m*y2*\[ScriptB])/
     (Pi*r[]^4) + (16*G^3*m^3*y2*\[ScriptB]*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^8)}, {(-160*G^3*m^3*x1*\[ScriptA])/(27*Pi^3*r[]^8) - 
    (32*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*m^3*x1*\[ScriptA])/(Pi^2*r[]^8) + 
    (16*G^3*m^3*x1*\[ScriptA]*Log[G*m])/(9*Pi^3*r[]^8) - 
    (16*G^3*m^3*x1*\[ScriptA]*Log[Pi])/(9*Pi^3*r[]^8) - 
    (32*G^3*m^3*x1*\[ScriptA]*Log[r[]])/(9*Pi^3*r[]^8) + 
    (16*G^2*m^2*x1*\[ScriptA])/(3*Pi^2*r[]^6) - (4*G*m*x1*\[ScriptA])/
     (Pi*r[]^4) - (16*G^3*m^3*x1*\[ScriptA]*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^8), (-1984*G^3*m^3*x1^2*y1^2*\[ScriptA]^2)/
     (225*Pi^3*r[]^12) + (832*C2*G^3*m^3*x1^2*y1^2*\[ScriptA]^2)/
     (27*Pi^3*r[]^12) - (40544*G^3*H1*m^3*x1^2*y1^2*\[ScriptA]^2)/
     (2025*Pi^3*r[]^12) + (50432*G^3*H2*m^3*x1^2*y1^2*\[ScriptA]^2)/
     (2025*Pi^3*r[]^12) - (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(2\)], \(free\)]\)"*G^3*m^3*x1^2*y1^2*\[ScriptA]^2)/
     (Pi^2*r[]^12) - (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*C2*G^3*m^3*x1^2*y1^2*\[ScriptA]^2)/
     (Pi^2*r[]^12) + (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*H1*m^3*x1^2*y1^2*\[ScriptA]^2)/
     (3*Pi^2*r[]^12) - (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*H2*m^3*x1^2*y1^2*\[ScriptA]^2)/
     (3*Pi^2*r[]^12) - (1984*G^3*m^3*y1^4*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*y1^4*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*y1^4*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*y1^4*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y1^4*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*y1^4*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y1^4*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y1^4*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x2^2*y1^2*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x2^2*y1^2*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x2^2*y1^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x2^2*y1^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2^2*y1^2*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x2^2*y1^2*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2^2*y1^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2^2*y1^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*y1^2*y2^2*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*y1^2*y2^2*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*y1^2*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*y1^2*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y1^2*y2^2*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*y1^2*y2^2*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y1^2*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y1^2*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (256*G^3*m^3*x1^2*y1^2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1^2*y1^2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1^2*y1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1^2*y1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*y1^4*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*y1^4*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*y1^4*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*y1^4*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x2^2*y1^2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x2^2*y1^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x2^2*y1^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x2^2*y1^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*y1^2*y2^2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*y1^2*y2^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*y1^2*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*y1^2*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1^2*y1^2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1^2*y1^2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*y1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1^2*y1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*y1^4*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*y1^4*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*y1^4*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*y1^4*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2^2*y1^2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x2^2*y1^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2^2*y1^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x2^2*y1^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*y1^2*y2^2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*y1^2*y2^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*y1^2*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*y1^2*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1^2*y1^2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1^2*y1^2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1^2*y1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1^2*y1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*y1^4*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*y1^4*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*y1^4*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*y1^4*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x2^2*y1^2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x2^2*y1^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x2^2*y1^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x2^2*y1^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*y1^2*y2^2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*y1^2*y2^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*y1^2*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*y1^2*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (128*G^3*m^3*x1^2*\[ScriptA]^2)/(27*Pi^3*r[]^10) - 
    (224*C2*G^3*m^3*x1^2*\[ScriptA]^2)/(27*Pi^3*r[]^10) - 
    (736*G^3*H1*m^3*x1^2*\[ScriptA]^2)/(405*Pi^3*r[]^10) - 
    (416*G^3*H2*m^3*x1^2*\[ScriptA]^2)/(405*Pi^3*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1^2*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (448*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (7024*G^3*m^3*y1^2*\[ScriptA]^2)/(675*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*y1^2*\[ScriptA]^2)/(27*Pi^3*r[]^10) - 
    (992*C2*G^3*m^3*y1^2*\[ScriptA]^2)/(27*Pi^3*r[]^10) + 
    (45248*G^3*H1*m^3*y1^2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) - 
    (31904*G^3*H2*m^3*y1^2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) + 
    (4864*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*y1^2*\[ScriptA]^2)/(Pi^2*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*y1^2*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (1088*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1^2*y1^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1^2*y1^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1^2*y1^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^2*y1^2*\[ScriptA]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*y1^4*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*y1^4*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*y1^4*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y1^4*\[ScriptA]^2)/(Pi*r[]^10) - 
    (64*G^3*m^3*x2^2*\[ScriptB]^2)/(135*Pi^3*r[]^10) - 
    (224*C2*G^3*m^3*x2^2*\[ScriptB]^2)/(27*Pi^3*r[]^10) + 
    (4256*G^3*H1*m^3*x2^2*\[ScriptB]^2)/(405*Pi^3*r[]^10) - 
    (416*G^3*H2*m^3*x2^2*\[ScriptB]^2)/(405*Pi^3*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x2^2*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (64*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (16*G^3*m^3*y1^2*\[ScriptB]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*y1^2*\[ScriptB]^2)/(27*Pi^3*r[]^10) + 
    (7456*G^3*H1*m^3*y1^2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) - 
    (20608*G^3*H2*m^3*y1^2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) + 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y1^2*\[ScriptB]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*y1^2*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (640*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y1^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y1^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x2^2*y1^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x2^2*y1^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x2^2*y1^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2^2*y1^2*\[ScriptB]^2)/(Pi*r[]^10) - 
    (64*G^3*m^3*y2^2*\[ScriptB]^2)/(135*Pi^3*r[]^10) - 
    (224*C2*G^3*m^3*y2^2*\[ScriptB]^2)/(27*Pi^3*r[]^10) + 
    (4256*G^3*H1*m^3*y2^2*\[ScriptB]^2)/(405*Pi^3*r[]^10) - 
    (416*G^3*H2*m^3*y2^2*\[ScriptB]^2)/(405*Pi^3*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*y2^2*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (64*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*y1^2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*y1^2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*y1^2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y1^2*y2^2*\[ScriptB]^2)/(Pi*r[]^10) + 
    (32*G^3*m^3*x1^2*\[ScriptA]^2*Log[G*m])/(45*Pi^3*r[]^10) - 
    (64*C2*G^3*m^3*x1^2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (1024*G^3*H1*m^3*x1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (128*G^3*H2*m^3*x1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (608*G^3*m^3*y1^2*\[ScriptA]^2*Log[G*m])/(45*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*y1^2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) - 
    (64*C2*G^3*m^3*y1^2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (896*G^3*H1*m^3*y1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (3968*G^3*H2*m^3*y1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1^2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1^2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1^2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*y1^4*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*y1^4*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*y1^4*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*x2^2*\[ScriptB]^2*Log[G*m])/(45*Pi^3*r[]^10) - 
    (64*C2*G^3*m^3*x2^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (64*G^3*H1*m^3*x2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (128*G^3*H2*m^3*x2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (64*G^3*m^3*y1^2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*y1^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (1024*G^3*H1*m^3*y1^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (1792*G^3*H2*m^3*y1^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x2^2*y1^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x2^2*y1^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x2^2*y1^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*y2^2*\[ScriptB]^2*Log[G*m])/(45*Pi^3*r[]^10) - 
    (64*C2*G^3*m^3*y2^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (64*G^3*H1*m^3*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (128*G^3*H2*m^3*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*y1^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*y1^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*y1^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (32*G^3*m^3*x1^2*\[ScriptA]^2*Log[Pi])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*x1^2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (1024*G^3*H1*m^3*x1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*x1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (608*G^3*m^3*y1^2*\[ScriptA]^2*Log[Pi])/(45*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*y1^2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*y1^2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (896*G^3*H1*m^3*y1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (3968*G^3*H2*m^3*y1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*y1^4*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*y1^4*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*y1^4*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (32*G^3*m^3*x2^2*\[ScriptB]^2*Log[Pi])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*x2^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (64*G^3*H1*m^3*x2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*x2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (64*G^3*m^3*y1^2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*y1^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (1024*G^3*H1*m^3*y1^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (1792*G^3*H2*m^3*y1^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x2^2*y1^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^2*y1^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2^2*y1^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (32*G^3*m^3*y2^2*\[ScriptB]^2*Log[Pi])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*y2^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (64*G^3*H1*m^3*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*y1^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*y1^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*y1^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*x1^2*\[ScriptA]^2*Log[r[]])/(45*Pi^3*r[]^10) + 
    (128*C2*G^3*m^3*x1^2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (2048*G^3*H1*m^3*x1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (256*G^3*H2*m^3*x1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (1216*G^3*m^3*y1^2*\[ScriptA]^2*Log[r[]])/(45*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*y1^2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) + 
    (128*C2*G^3*m^3*y1^2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (1792*G^3*H1*m^3*y1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (7936*G^3*H2*m^3*y1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1^2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1^2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1^2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*y1^4*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*y1^4*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*y1^4*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*x2^2*\[ScriptB]^2*Log[r[]])/(45*Pi^3*r[]^10) + 
    (128*C2*G^3*m^3*x2^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (128*G^3*H1*m^3*x2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (256*G^3*H2*m^3*x2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (128*G^3*m^3*y1^2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*y1^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (2048*G^3*H1*m^3*y1^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (3584*G^3*H2*m^3*y1^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x2^2*y1^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x2^2*y1^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x2^2*y1^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*y2^2*\[ScriptB]^2*Log[r[]])/(45*Pi^3*r[]^10) + 
    (128*C2*G^3*m^3*y2^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (128*G^3*H1*m^3*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (256*G^3*H2*m^3*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*y1^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*y1^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*y1^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*y1^2)/(81*Pi^3*r[]^8) - (128*"\!\(\*SuperscriptBox[SubscriptB\
ox[\(\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*m^3*y1^2)/(3*Pi^2*r[]^8) - 
    (1114*G^3*m^3*\[ScriptA]^2)/(675*Pi^3*r[]^8) + 
    (76*C1*G^3*m^3*\[ScriptA]^2)/(27*Pi^3*r[]^8) + 
    (148*C2*G^3*m^3*\[ScriptA]^2)/(27*Pi^3*r[]^8) - 
    (3668*G^3*H1*m^3*\[ScriptA]^2)/(2025*Pi^3*r[]^8) + 
    (224*G^3*H2*m^3*\[ScriptA]^2)/(2025*Pi^3*r[]^8) - 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (160*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*\[ScriptA]^2)/(Pi^2*r[]^8) + 
    (32*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*\[ScriptA]^2)/(Pi^2*r[]^8) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (64*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (1112*G^2*m^2*x1^2*\[ScriptA]^2)/(75*Pi^2*r[]^8) - 
    (32*C2*G^2*m^2*x1^2*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (1436*G^2*H1*m^2*x1^2*\[ScriptA]^2)/(225*Pi^2*r[]^8) - 
    (1192*G^2*H2*m^2*x1^2*\[ScriptA]^2)/(225*Pi^2*r[]^8) + 
    (192*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^2*\[ScriptA]^2)/(Pi*r[]^8) + 
    (584*G^2*m^2*y1^2*\[ScriptA]^2)/(75*Pi^2*r[]^8) + 
    (128*C1*G^2*m^2*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (160*C2*G^2*m^2*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (4348*G^2*H1*m^2*y1^2*\[ScriptA]^2)/(225*Pi^2*r[]^8) - 
    (3544*G^2*H2*m^2*y1^2*\[ScriptA]^2)/(225*Pi^2*r[]^8) + 
    (1344*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y1^2*\[ScriptA]^2)/(Pi*r[]^8) + 
    (98*G^3*m^3*\[ScriptB]^2)/(225*Pi^3*r[]^8) + (76*C1*G^3*m^3*\[ScriptB]^2)/
     (27*Pi^3*r[]^8) - (8342*G^3*H1*m^3*\[ScriptB]^2)/(2025*Pi^3*r[]^8) + 
    (1856*G^3*H2*m^3*\[ScriptB]^2)/(2025*Pi^3*r[]^8) - 
    (160*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*\[ScriptB]^2)/(Pi^2*r[]^8) - 
    (16*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (64*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (88*G^2*m^2*x2^2*\[ScriptB]^2)/(75*Pi^2*r[]^8) - 
    (32*C2*G^2*m^2*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (3364*G^2*H1*m^2*x2^2*\[ScriptB]^2)/(225*Pi^2*r[]^8) - 
    (1192*G^2*H2*m^2*x2^2*\[ScriptB]^2)/(225*Pi^2*r[]^8) + 
    (192*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2^2*\[ScriptB]^2)/(Pi*r[]^8) - 
    (176*G^2*m^2*y1^2*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (128*C1*G^2*m^2*y1^2*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (8*G^2*H1*m^2*y1^2*\[ScriptB]^2)/(25*Pi^2*r[]^8) - 
    (176*G^2*H2*m^2*y1^2*\[ScriptB]^2)/(25*Pi^2*r[]^8) + 
    (384*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y1^2*\[ScriptB]^2)/(Pi*r[]^8) - 
    (88*G^2*m^2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^8) - 
    (32*C2*G^2*m^2*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (3364*G^2*H1*m^2*y2^2*\[ScriptB]^2)/(225*Pi^2*r[]^8) - 
    (1192*G^2*H2*m^2*y2^2*\[ScriptB]^2)/(225*Pi^2*r[]^8) + 
    (192*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y2^2*\[ScriptB]^2)/(Pi*r[]^8) + 
    (64*G^3*m^3*y1^2*Log[G*m])/(27*Pi^3*r[]^8) - 
    (32*G^3*m^3*\[ScriptA]^2*Log[G*m])/(45*Pi^3*r[]^8) + 
    (80*C1*G^3*m^3*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^8) - 
    (16*C2*G^3*m^3*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^8) - 
    (224*G^3*H1*m^3*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^8) + 
    (32*G^3*H2*m^3*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^8) + 
    (8*G^2*m^2*x1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (8*G^2*H1*m^2*x1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (16*G^2*H2*m^2*x1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (56*G^2*m^2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (56*G^2*H1*m^2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (112*G^2*H2*m^2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (80*C1*G^3*m^3*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^8) + 
    (8*G^3*H1*m^3*\[ScriptB]^2*Log[G*m])/(27*Pi^3*r[]^8) - 
    (32*G^3*H2*m^3*\[ScriptB]^2*Log[G*m])/(27*Pi^3*r[]^8) + 
    (8*G^2*m^2*x2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (8*G^2*H1*m^2*x2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (16*G^2*H2*m^2*x2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (16*G^2*m^2*y1^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (16*G^2*H1*m^2*y1^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H2*m^2*y1^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (8*G^2*H1*m^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (16*G^2*H2*m^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^3*m^3*y1^2*Log[Pi])/(27*Pi^3*r[]^8) + 
    (32*G^3*m^3*\[ScriptA]^2*Log[Pi])/(45*Pi^3*r[]^8) - 
    (80*C1*G^3*m^3*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^8) + 
    (16*C2*G^3*m^3*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^8) + 
    (224*G^3*H1*m^3*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^8) - 
    (32*G^3*H2*m^3*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^8) - 
    (8*G^2*m^2*x1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (8*G^2*H1*m^2*x1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*x1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (56*G^2*m^2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (56*G^2*H1*m^2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (112*G^2*H2*m^2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (80*C1*G^3*m^3*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^8) - 
    (8*G^3*H1*m^3*\[ScriptB]^2*Log[Pi])/(27*Pi^3*r[]^8) + 
    (32*G^3*H2*m^3*\[ScriptB]^2*Log[Pi])/(27*Pi^3*r[]^8) - 
    (8*G^2*m^2*x2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (8*G^2*H1*m^2*x2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*x2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*y1^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*y1^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*y1^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (8*G^2*m^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (8*G^2*H1*m^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (128*G^3*m^3*y1^2*Log[r[]])/(27*Pi^3*r[]^8) + 
    (64*G^3*m^3*\[ScriptA]^2*Log[r[]])/(45*Pi^3*r[]^8) - 
    (160*C1*G^3*m^3*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^8) + 
    (32*C2*G^3*m^3*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^8) + 
    (448*G^3*H1*m^3*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^8) - 
    (64*G^3*H2*m^3*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^8) - 
    (16*G^2*m^2*x1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*x1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*x1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (112*G^2*m^2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (112*G^2*H1*m^2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (224*G^2*H2*m^2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (160*C1*G^3*m^3*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^8) - 
    (16*G^3*H1*m^3*\[ScriptB]^2*Log[r[]])/(27*Pi^3*r[]^8) + 
    (64*G^3*H2*m^3*\[ScriptB]^2*Log[r[]])/(27*Pi^3*r[]^8) - 
    (16*G^2*m^2*x2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*x2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*x2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (32*G^2*m^2*y1^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*y1^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*y1^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*y1^2)/(27*Pi^2*r[]^6) - (32*"\!\(\*SuperscriptBox[SubscriptBox\
[\(\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^2*m^2*y1^2)/(Pi*r[]^6) - 
    (524*G^2*m^2*\[ScriptA]^2)/(225*Pi^2*r[]^6) + 
    (32*C2*G^2*m^2*\[ScriptA]^2)/(3*Pi^2*r[]^6) - 
    (376*G^2*H1*m^2*\[ScriptA]^2)/(225*Pi^2*r[]^6) + 
    (176*G^2*H2*m^2*\[ScriptA]^2)/(75*Pi^2*r[]^6) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*\[ScriptA]^2)/(Pi*r[]^6) - (32*G*H1*m*x1^2*\[ScriptA]^2)/
     (3*Pi*r[]^6) - (16*G*H2*m*x1^2*\[ScriptA]^2)/(3*Pi*r[]^6) + 
    (32*C1*G*m*y1^2*\[ScriptA]^2)/(Pi*r[]^6) - (32*C2*G*m*y1^2*\[ScriptA]^2)/
     (Pi*r[]^6) + (16*G*H1*m*y1^2*\[ScriptA]^2)/(3*Pi*r[]^6) - 
    (16*G*H2*m*y1^2*\[ScriptA]^2)/(3*Pi*r[]^6) + (188*G^2*m^2*\[ScriptB]^2)/
     (225*Pi^2*r[]^6) - (1388*G^2*H1*m^2*\[ScriptB]^2)/(225*Pi^2*r[]^6) + 
    (664*G^2*H2*m^2*\[ScriptB]^2)/(225*Pi^2*r[]^6) - 
    (64*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*\[ScriptB]^2)/(Pi*r[]^6) + (16*G*H1*m*x2^2*\[ScriptB]^2)/
     (3*Pi*r[]^6) - (16*G*H2*m*x2^2*\[ScriptB]^2)/(3*Pi*r[]^6) + 
    (32*C1*G*m*y1^2*\[ScriptB]^2)/(Pi*r[]^6) + (16*G*H1*m*y2^2*\[ScriptB]^2)/
     (3*Pi*r[]^6) - (16*G*H2*m*y2^2*\[ScriptB]^2)/(3*Pi*r[]^6) + 
    (16*G^2*m^2*y1^2*Log[G*m])/(9*Pi^2*r[]^6) - 
    (16*G^2*m^2*\[ScriptA]^2*Log[G*m])/(15*Pi^2*r[]^6) + 
    (16*G^2*H1*m^2*\[ScriptA]^2*Log[G*m])/(15*Pi^2*r[]^6) + 
    (32*G^2*H2*m^2*\[ScriptA]^2*Log[G*m])/(15*Pi^2*r[]^6) - 
    (8*G^2*m^2*\[ScriptB]^2*Log[G*m])/(15*Pi^2*r[]^6) + 
    (8*G^2*H1*m^2*\[ScriptB]^2*Log[G*m])/(15*Pi^2*r[]^6) + 
    (16*G^2*H2*m^2*\[ScriptB]^2*Log[G*m])/(15*Pi^2*r[]^6) - 
    (16*G^2*m^2*y1^2*Log[Pi])/(9*Pi^2*r[]^6) + 
    (16*G^2*m^2*\[ScriptA]^2*Log[Pi])/(15*Pi^2*r[]^6) - 
    (16*G^2*H1*m^2*\[ScriptA]^2*Log[Pi])/(15*Pi^2*r[]^6) - 
    (32*G^2*H2*m^2*\[ScriptA]^2*Log[Pi])/(15*Pi^2*r[]^6) + 
    (8*G^2*m^2*\[ScriptB]^2*Log[Pi])/(15*Pi^2*r[]^6) - 
    (8*G^2*H1*m^2*\[ScriptB]^2*Log[Pi])/(15*Pi^2*r[]^6) - 
    (16*G^2*H2*m^2*\[ScriptB]^2*Log[Pi])/(15*Pi^2*r[]^6) - 
    (32*G^2*m^2*y1^2*Log[r[]])/(9*Pi^2*r[]^6) + 
    (32*G^2*m^2*\[ScriptA]^2*Log[r[]])/(15*Pi^2*r[]^6) - 
    (32*G^2*H1*m^2*\[ScriptA]^2*Log[r[]])/(15*Pi^2*r[]^6) - 
    (64*G^2*H2*m^2*\[ScriptA]^2*Log[r[]])/(15*Pi^2*r[]^6) + 
    (16*G^2*m^2*\[ScriptB]^2*Log[r[]])/(15*Pi^2*r[]^6) - 
    (16*G^2*H1*m^2*\[ScriptB]^2*Log[r[]])/(15*Pi^2*r[]^6) - 
    (32*G^2*H2*m^2*\[ScriptB]^2*Log[r[]])/(15*Pi^2*r[]^6) - 
    (8*G^2*m^2)/(27*Pi^2*r[]^4) + (8*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^2*m^2)/(Pi*r[]^4) - 
    (8*C1*G*m*\[ScriptA]^2)/(Pi*r[]^4) + (8*C2*G*m*\[ScriptA]^2)/(Pi*r[]^4) + 
    (4*G*H1*m*\[ScriptA]^2)/(3*Pi*r[]^4) + (8*G*H2*m*\[ScriptA]^2)/
     (3*Pi*r[]^4) - (8*C1*G*m*\[ScriptB]^2)/(Pi*r[]^4) - 
    (8*G*H1*m*\[ScriptB]^2)/(3*Pi*r[]^4) + (8*G*H2*m*\[ScriptB]^2)/
     (3*Pi*r[]^4) - (4*G^2*m^2*Log[G*m])/(9*Pi^2*r[]^4) + 
    (4*G^2*m^2*Log[Pi])/(9*Pi^2*r[]^4) + (8*G^2*m^2*Log[r[]])/
     (9*Pi^2*r[]^4) - (4*G*m)/(3*Pi*r[]^2) + 
    (256*G^3*m^3*x1^2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1^2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1^2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*y1^4*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*y1^4*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*y1^4*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*y1^4*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2^2*y1^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2^2*y1^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2^2*y1^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2^2*y1^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*y1^2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*y1^2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*y1^2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*y1^2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) - 
    (32*G^3*m^3*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (1024*G^3*H1*m^3*x1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) - (608*G^3*m^3*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(45*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) + (64*C2*G^3*m^3*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^10) - 
    (896*G^3*H1*m^3*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (3968*G^3*H2*m^3*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x1^2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) + (64*G^2*m^2*y1^4*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*y1^4*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*y1^4*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (32*G^3*m^3*x2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (45*Pi^3*r[]^10) + (64*C2*G^3*m^3*x2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^10) - 
    (64*G^3*H1*m^3*x2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) - (128*G^3*H2*m^3*x2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) - 
    (64*G^3*m^3*y1^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*y1^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (1024*G^3*H1*m^3*y1^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (1792*G^3*H2*m^3*y1^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x2^2*y1^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^2*y1^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x2^2*y1^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (32*G^3*m^3*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (64*G^3*H1*m^3*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*y1^2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*y1^2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*y1^2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*y1^2*Subscript[\[Gamma], EM])/(27*Pi^3*r[]^8) + 
    (32*G^3*m^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/(45*Pi^3*r[]^8) - 
    (80*C1*G^3*m^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/(9*Pi^3*r[]^8) + 
    (16*C2*G^3*m^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/(9*Pi^3*r[]^8) + 
    (224*G^3*H1*m^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/(135*Pi^3*r[]^8) - 
    (32*G^3*H2*m^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/(135*Pi^3*r[]^8) - 
    (8*G^2*m^2*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (8*G^2*H1*m^2*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) - (56*G^2*m^2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (56*G^2*H1*m^2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (112*G^2*H2*m^2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) - (80*C1*G^3*m^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^8) - (8*G^3*H1*m^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (27*Pi^3*r[]^8) + (32*G^3*H2*m^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (27*Pi^3*r[]^8) - (8*G^2*m^2*x2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (8*G^2*H1*m^2*x2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*x2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) - (16*G^2*m^2*y1^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (16*G^2*H1*m^2*y1^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*y1^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) - (8*G^2*m^2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (8*G^2*H1*m^2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) - (16*G^2*m^2*y1^2*Subscript[\[Gamma], EM])/
     (9*Pi^2*r[]^6) + (16*G^2*m^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) - (16*G^2*H1*m^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) - (32*G^2*H2*m^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) + (8*G^2*m^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) - (8*G^2*H1*m^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) - (16*G^2*H2*m^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) + (4*G^2*m^2*Subscript[\[Gamma], EM])/(9*Pi^2*r[]^4), 
   (-1984*G^3*m^3*x1^3*y1*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1^3*y1*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1^3*y1*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1^3*y1*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^3*y1*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1^3*y1*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^3*y1*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^3*y1*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x1*y1^3*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1*y1^3*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1*y1^3*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1*y1^3*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*y1^3*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1*y1^3*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*y1^3*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*y1^3*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1*x2^2*y1*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1*x2^2*y1*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*x2^2*y1*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*x2^2*y1*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1*y1*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1*y1*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*y1*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*y1*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (256*G^3*m^3*x1^3*y1*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1^3*y1*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1^3*y1*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1^3*y1*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x1*y1^3*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1*y1^3*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1*y1^3*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1*y1^3*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1^3*y1*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1^3*y1*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^3*y1*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1^3*y1*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*y1^3*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1*y1^3*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*y1^3*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1*y1^3*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1^3*y1*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1^3*y1*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1^3*y1*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1^3*y1*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1*y1^3*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1*y1^3*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1*y1^3*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1*y1^3*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (1136*G^3*m^3*x1*y1*\[ScriptA]^2)/(75*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x1*y1*\[ScriptA]^2)/(27*Pi^3*r[]^10) - 
    (256*C2*G^3*m^3*x1*y1*\[ScriptA]^2)/(9*Pi^3*r[]^10) + 
    (48928*G^3*H1*m^3*x1*y1*\[ScriptA]^2)/(2025*Pi^3*r[]^10) - 
    (29824*G^3*H2*m^3*x1*y1*\[ScriptA]^2)/(2025*Pi^3*r[]^10) + 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*y1*\[ScriptA]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x1*y1*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (640*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*y1*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*y1*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1^3*y1*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1^3*y1*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1^3*y1*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^3*y1*\[ScriptA]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*x1*y1^3*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1*y1^3*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1*y1^3*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*y1^3*\[ScriptA]^2)/(Pi*r[]^10) + 
    (16*G^3*m^3*x1*y1*\[ScriptB]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x1*y1*\[ScriptB]^2)/(27*Pi^3*r[]^10) + 
    (7456*G^3*H1*m^3*x1*y1*\[ScriptB]^2)/(2025*Pi^3*r[]^10) - 
    (20608*G^3*H2*m^3*x1*y1*\[ScriptB]^2)/(2025*Pi^3*r[]^10) + 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*y1*\[ScriptB]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x1*y1*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (640*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*y1*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*y1*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1*x2^2*y1*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1*x2^2*y1*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1*x2^2*y1*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*x2^2*y1*\[ScriptB]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*x1*y1*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1*y1*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1*y1*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*y1*y2^2*\[ScriptB]^2)/(Pi*r[]^10) + 
    (64*G^3*m^3*x1*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x1*y1*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) - 
    (128*G^3*H1*m^3*x1*y1*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (4096*G^3*H2*m^3*x1*y1*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1^3*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1^3*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1^3*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*x1*y1^3*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1*y1^3*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1*y1^3*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^3*m^3*x1*y1*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x1*y1*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (1024*G^3*H1*m^3*x1*y1*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (1792*G^3*H2*m^3*x1*y1*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1*x2^2*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1*x2^2*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1*x2^2*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*x1*y1*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1*y1*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1*y1*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*x1*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1*y1*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) + 
    (128*G^3*H1*m^3*x1*y1*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (4096*G^3*H2*m^3*x1*y1*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^3*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^3*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^3*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x1*y1^3*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*y1^3*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*y1^3*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*x1*y1*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1*y1*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (1024*G^3*H1*m^3*x1*y1*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (1792*G^3*H2*m^3*x1*y1*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1*x2^2*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*x2^2*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*x2^2*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x1*y1*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*y1*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*y1*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^3*m^3*x1*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x1*y1*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) + 
    (256*G^3*H1*m^3*x1*y1*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (8192*G^3*H2*m^3*x1*y1*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1^3*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1^3*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1^3*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*x1*y1^3*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1*y1^3*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1*y1^3*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^3*m^3*x1*y1*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x1*y1*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (2048*G^3*H1*m^3*x1*y1*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (3584*G^3*H2*m^3*x1*y1*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1*x2^2*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1*x2^2*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1*x2^2*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*x1*y1*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1*y1*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1*y1*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*x1*y1)/(81*Pi^3*r[]^8) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*m^3*x1*y1)/(3*Pi^2*r[]^8) - (176*G^2*m^2*x1*y1*\[ScriptA]^2)/
     (25*Pi^2*r[]^8) + (128*C1*G^2*m^2*x1*y1*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (128*C2*G^2*m^2*x1*y1*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (1928*G^2*H1*m^2*x1*y1*\[ScriptA]^2)/(75*Pi^2*r[]^8) - 
    (784*G^2*H2*m^2*x1*y1*\[ScriptA]^2)/(75*Pi^2*r[]^8) + 
    (1152*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*y1*\[ScriptA]^2)/(Pi*r[]^8) - 
    (176*G^2*m^2*x1*y1*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (128*C1*G^2*m^2*x1*y1*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (8*G^2*H1*m^2*x1*y1*\[ScriptB]^2)/(25*Pi^2*r[]^8) - 
    (176*G^2*H2*m^2*x1*y1*\[ScriptB]^2)/(25*Pi^2*r[]^8) + 
    (384*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*y1*\[ScriptB]^2)/(Pi*r[]^8) + 
    (64*G^3*m^3*x1*y1*Log[G*m])/(27*Pi^3*r[]^8) + 
    (48*G^2*m^2*x1*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (48*G^2*H1*m^2*x1*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (96*G^2*H2*m^2*x1*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (16*G^2*m^2*x1*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (16*G^2*H1*m^2*x1*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H2*m^2*x1*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^3*m^3*x1*y1*Log[Pi])/(27*Pi^3*r[]^8) - 
    (48*G^2*m^2*x1*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (48*G^2*H1*m^2*x1*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (96*G^2*H2*m^2*x1*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*x1*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*x1*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*x1*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (128*G^3*m^3*x1*y1*Log[r[]])/(27*Pi^3*r[]^8) - 
    (96*G^2*m^2*x1*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (96*G^2*H1*m^2*x1*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (192*G^2*H2*m^2*x1*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (32*G^2*m^2*x1*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x1*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*x1*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*x1*y1)/(27*Pi^2*r[]^6) - (32*"\!\(\*SuperscriptBox[SubscriptBo\
x[\(\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^2*m^2*x1*y1)/(Pi*r[]^6) + 
    (32*C1*G*m*x1*y1*\[ScriptA]^2)/(Pi*r[]^6) - 
    (32*C2*G*m*x1*y1*\[ScriptA]^2)/(Pi*r[]^6) + 
    (16*G*H1*m*x1*y1*\[ScriptA]^2)/(Pi*r[]^6) + 
    (32*C1*G*m*x1*y1*\[ScriptB]^2)/(Pi*r[]^6) + (16*G^2*m^2*x1*y1*Log[G*m])/
     (9*Pi^2*r[]^6) - (16*G^2*m^2*x1*y1*Log[Pi])/(9*Pi^2*r[]^6) - 
    (32*G^2*m^2*x1*y1*Log[r[]])/(9*Pi^2*r[]^6) + 
    (256*G^3*m^3*x1^3*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1^3*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^3*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1^3*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*y1^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1*y1^3*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*y1^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1*y1^3*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*x2^2*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1*x2^2*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*y1*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1*y1*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) - 
    (64*G^3*m^3*x1*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/(5*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) + (128*G^3*H1*m^3*x1*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (4096*G^3*H2*m^3*x1*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x1^3*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^3*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x1^3*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x1*y1^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x1*y1^3*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*y1^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^3*m^3*x1*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (1024*G^3*H1*m^3*x1*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (1792*G^3*H2*m^3*x1*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x1*x2^2*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*x2^2*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x1*x2^2*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x1*y1*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x1*y1*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*y1*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^3*m^3*x1*y1*Subscript[\[Gamma], EM])/
     (27*Pi^3*r[]^8) - (48*G^2*m^2*x1*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (48*G^2*H1*m^2*x1*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (96*G^2*H2*m^2*x1*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*x1*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*x1*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (32*G^2*H2*m^2*x1*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*x1*y1*Subscript[\[Gamma], EM])/(9*Pi^2*r[]^6), 
   (-1984*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1^2*y1*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1^2*y1*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^2*y1*y2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^2*y1*y2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*y1^3*y2*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*y1^3*y2*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*y1^3*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*y1^3*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y1^3*y2*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*y1^3*y2*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y1^3*y2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y1^3*y2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x2^2*y1*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x2^2*y1*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2^2*y1*y2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2^2*y1*y2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*y1*y2^3*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*y1*y2^3*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*y1*y2^3*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*y1*y2^3*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y1*y2^3*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*y1*y2^3*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y1*y2^3*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y1*y2^3*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (256*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*y1^3*y2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*y1^3*y2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*y1^3*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*y1^3*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*y1*y2^3*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*y1*y2^3*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*y1*y2^3*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*y1*y2^3*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*y1^3*y2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*y1^3*y2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*y1^3*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*y1^3*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*y1*y2^3*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*y1*y2^3*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*y1*y2^3*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*y1*y2^3*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*y1^3*y2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*y1^3*y2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*y1^3*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*y1^3*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*y1*y2^3*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*y1*y2^3*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*y1*y2^3*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*y1*y2^3*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (1232*G^3*m^3*y1*y2*\[ScriptA]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*y1*y2*\[ScriptA]^2)/(27*Pi^3*r[]^10) - 
    (128*C2*G^3*m^3*y1*y2*\[ScriptA]^2)/(9*Pi^3*r[]^10) + 
    (15712*G^3*H1*m^3*y1*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) - 
    (25216*G^3*H2*m^3*y1*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) + 
    (1024*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y1*y2*\[ScriptA]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*y1*y2*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (832*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y1*y2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y1*y2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1^2*y1*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1^2*y1*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1^2*y1*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^2*y1*y2*\[ScriptA]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*y1^3*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*y1^3*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*y1^3*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y1^3*y2*\[ScriptA]^2)/(Pi*r[]^10) - 
    (64*G^3*m^3*x1*x2*\[ScriptA]*\[ScriptB])/(15*Pi^3*r[]^10) - 
    (1664*G^3*H1*m^3*x1*x2*\[ScriptA]*\[ScriptB])/(135*Pi^3*r[]^10) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*x2*\[ScriptA]*\[ScriptB])/(Pi^2*r[]^10) + 
    (1232*G^3*m^3*y1*y2*\[ScriptB]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*y1*y2*\[ScriptB]^2)/(27*Pi^3*r[]^10) - 
    (128*C2*G^3*m^3*y1*y2*\[ScriptB]^2)/(9*Pi^3*r[]^10) + 
    (15712*G^3*H1*m^3*y1*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) - 
    (25216*G^3*H2*m^3*y1*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) + 
    (1024*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y1*y2*\[ScriptB]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*y1*y2*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (832*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y1*y2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y1*y2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x2^2*y1*y2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x2^2*y1*y2*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x2^2*y1*y2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2^2*y1*y2*\[ScriptB]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*y1*y2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*y1*y2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*y1*y2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y1*y2^3*\[ScriptB]^2)/(Pi*r[]^10) + 
    (128*G^3*m^3*y1*y2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*y1*y2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (928*G^3*H1*m^3*y1*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (2944*G^3*H2*m^3*y1*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1^2*y1*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1^2*y1*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1^2*y1*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*y1^3*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*y1^3*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*y1^3*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^3*H1*m^3*x1*x2*\[ScriptA]*\[ScriptB]*Log[G*m])/(9*Pi^3*r[]^10) + 
    (128*G^3*m^3*y1*y2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*y1*y2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (928*G^3*H1*m^3*y1*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (2944*G^3*H2*m^3*y1*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x2^2*y1*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x2^2*y1*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x2^2*y1*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*y1*y2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*y1*y2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*y1*y2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (128*G^3*m^3*y1*y2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*y1*y2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*y1*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*y1*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^2*y1*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^2*y1*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^2*y1*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*y1^3*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*y1^3*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*y1^3*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^3*H1*m^3*x1*x2*\[ScriptA]*\[ScriptB]*Log[Pi])/(9*Pi^3*r[]^10) - 
    (128*G^3*m^3*y1*y2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*y1*y2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*y1*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*y1*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x2^2*y1*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^2*y1*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2^2*y1*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*y1*y2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*y1*y2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*y1*y2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (256*G^3*m^3*y1*y2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*y1*y2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (1856*G^3*H1*m^3*y1*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (5888*G^3*H2*m^3*y1*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1^2*y1*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1^2*y1*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1^2*y1*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*y1^3*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*y1^3*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*y1^3*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^3*H1*m^3*x1*x2*\[ScriptA]*\[ScriptB]*Log[r[]])/(9*Pi^3*r[]^10) - 
    (256*G^3*m^3*y1*y2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*y1*y2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (1856*G^3*H1*m^3*y1*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (5888*G^3*H2*m^3*y1*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x2^2*y1*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x2^2*y1*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x2^2*y1*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*y1*y2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*y1*y2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*y1*y2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*y1*y2)/(81*Pi^3*r[]^8) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*m^3*y1*y2)/(3*Pi^2*r[]^8) + (248*G^2*m^2*y1*y2*\[ScriptA]^2)/
     (75*Pi^2*r[]^8) + (128*C1*G^2*m^2*y1*y2*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (64*C2*G^2*m^2*y1*y2*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (152*G^2*H1*m^2*y1*y2*\[ScriptA]^2)/(75*Pi^2*r[]^8) - 
    (656*G^2*H2*m^2*y1*y2*\[ScriptA]^2)/(75*Pi^2*r[]^8) + 
    (768*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y1*y2*\[ScriptA]^2)/(Pi*r[]^8) + 
    (16*G^2*m^2*x1*x2*\[ScriptA]*\[ScriptB])/(Pi^2*r[]^8) - 
    (64*G^2*H1*m^2*x1*x2*\[ScriptA]*\[ScriptB])/(3*Pi^2*r[]^8) + 
    (248*G^2*m^2*y1*y2*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (128*C1*G^2*m^2*y1*y2*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (64*C2*G^2*m^2*y1*y2*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (152*G^2*H1*m^2*y1*y2*\[ScriptB]^2)/(75*Pi^2*r[]^8) - 
    (656*G^2*H2*m^2*y1*y2*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (768*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y1*y2*\[ScriptB]^2)/(Pi*r[]^8) + 
    (64*G^3*m^3*y1*y2*Log[G*m])/(27*Pi^3*r[]^8) + 
    (32*G^2*m^2*y1*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H1*m^2*y1*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^2*H2*m^2*y1*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (32*G^2*m^2*y1*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H1*m^2*y1*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^2*H2*m^2*y1*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^3*m^3*y1*y2*Log[Pi])/(27*Pi^3*r[]^8) - 
    (32*G^2*m^2*y1*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*y1*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*y1*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (32*G^2*m^2*y1*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*y1*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*y1*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (128*G^3*m^3*y1*y2*Log[r[]])/(27*Pi^3*r[]^8) - 
    (64*G^2*m^2*y1*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H1*m^2*y1*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (128*G^2*H2*m^2*y1*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (64*G^2*m^2*y1*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H1*m^2*y1*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (128*G^2*H2*m^2*y1*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*y1*y2)/(27*Pi^2*r[]^6) - (32*"\!\(\*SuperscriptBox[SubscriptBo\
x[\(\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^2*m^2*y1*y2)/(Pi*r[]^6) + 
    (32*C1*G*m*y1*y2*\[ScriptA]^2)/(Pi*r[]^6) - 
    (16*C2*G*m*y1*y2*\[ScriptA]^2)/(Pi*r[]^6) - 
    (16*G*H1*m*x1*x2*\[ScriptA]*\[ScriptB])/(Pi*r[]^6) + 
    (32*C1*G*m*y1*y2*\[ScriptB]^2)/(Pi*r[]^6) - 
    (16*C2*G*m*y1*y2*\[ScriptB]^2)/(Pi*r[]^6) + (16*G^2*m^2*y1*y2*Log[G*m])/
     (9*Pi^2*r[]^6) - (16*G^2*m^2*y1*y2*Log[Pi])/(9*Pi^2*r[]^6) - 
    (32*G^2*m^2*y1*y2*Log[r[]])/(9*Pi^2*r[]^6) + 
    (256*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*y1*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1^2*y1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*y1^3*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*y1^3*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*y1^3*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*y1^3*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2^2*y1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2^2*y1*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*y1*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*y1*y2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*y1*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*y1*y2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) - 
    (128*G^3*m^3*y1*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^10) + (896*C1*G^3*m^3*y1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*y1*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (2944*G^3*H2*m^3*y1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^2*y1*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x1^2*y1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^2*y1*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) + (64*G^2*m^2*y1^3*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*y1^3*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*y1^3*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^3*H1*m^3*x1*x2*\[ScriptA]*\[ScriptB]*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (128*G^3*m^3*y1*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*y1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (928*G^3*H1*m^3*y1*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*y1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x2^2*y1*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^2*y1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x2^2*y1*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*y1*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*y1*y2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*y1*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^3*m^3*y1*y2*Subscript[\[Gamma], EM])/
     (27*Pi^3*r[]^8) - (32*G^2*m^2*y1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*y1*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (64*G^2*H2*m^2*y1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (32*G^2*m^2*y1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*y1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (64*G^2*H2*m^2*y1*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*y1*y2*Subscript[\[Gamma], EM])/(9*Pi^2*r[]^6), 
   (-1984*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1^2*x2*y1*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1^2*x2*y1*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^2*x2*y1*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^2*x2*y1*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x2*y1^3*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x2*y1^3*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x2*y1^3*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x2*y1^3*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2*y1^3*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x2*y1^3*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2*y1^3*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2*y1^3*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x2^3*y1*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x2^3*y1*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x2^3*y1*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x2^3*y1*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2^3*y1*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x2^3*y1*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2^3*y1*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2^3*y1*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x2*y1*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x2*y1*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2*y1*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2*y1*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (256*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x2*y1^3*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x2*y1^3*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x2*y1^3*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x2*y1^3*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x2^3*y1*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x2^3*y1*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x2^3*y1*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x2^3*y1*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2*y1^3*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x2*y1^3*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2*y1^3*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x2*y1^3*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2^3*y1*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x2^3*y1*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2^3*y1*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x2^3*y1*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x2*y1^3*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x2*y1^3*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x2*y1^3*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x2*y1^3*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x2^3*y1*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x2^3*y1*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x2^3*y1*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x2^3*y1*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (1232*G^3*m^3*x2*y1*\[ScriptA]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x2*y1*\[ScriptA]^2)/(27*Pi^3*r[]^10) - 
    (128*C2*G^3*m^3*x2*y1*\[ScriptA]^2)/(9*Pi^3*r[]^10) + 
    (15712*G^3*H1*m^3*x2*y1*\[ScriptA]^2)/(2025*Pi^3*r[]^10) - 
    (25216*G^3*H2*m^3*x2*y1*\[ScriptA]^2)/(2025*Pi^3*r[]^10) + 
    (1024*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2*y1*\[ScriptA]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x2*y1*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (832*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2*y1*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2*y1*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1^2*x2*y1*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1^2*x2*y1*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1^2*x2*y1*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^2*x2*y1*\[ScriptA]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*x2*y1^3*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x2*y1^3*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x2*y1^3*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2*y1^3*\[ScriptA]^2)/(Pi*r[]^10) + 
    (64*G^3*m^3*x1*y2*\[ScriptA]*\[ScriptB])/(15*Pi^3*r[]^10) + 
    (1664*G^3*H1*m^3*x1*y2*\[ScriptA]*\[ScriptB])/(135*Pi^3*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*y2*\[ScriptA]*\[ScriptB])/(Pi^2*r[]^10) + 
    (1232*G^3*m^3*x2*y1*\[ScriptB]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x2*y1*\[ScriptB]^2)/(27*Pi^3*r[]^10) - 
    (128*C2*G^3*m^3*x2*y1*\[ScriptB]^2)/(9*Pi^3*r[]^10) + 
    (15712*G^3*H1*m^3*x2*y1*\[ScriptB]^2)/(2025*Pi^3*r[]^10) - 
    (25216*G^3*H2*m^3*x2*y1*\[ScriptB]^2)/(2025*Pi^3*r[]^10) + 
    (1024*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2*y1*\[ScriptB]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x2*y1*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (832*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2*y1*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2*y1*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x2^3*y1*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x2^3*y1*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x2^3*y1*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2^3*y1*\[ScriptB]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*x2*y1*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x2*y1*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x2*y1*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2*y1*y2^2*\[ScriptB]^2)/(Pi*r[]^10) + 
    (128*G^3*m^3*x2*y1*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x2*y1*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (928*G^3*H1*m^3*x2*y1*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (2944*G^3*H2*m^3*x2*y1*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1^2*x2*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1^2*x2*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1^2*x2*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*x2*y1^3*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x2*y1^3*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x2*y1^3*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^3*H1*m^3*x1*y2*\[ScriptA]*\[ScriptB]*Log[G*m])/(9*Pi^3*r[]^10) + 
    (128*G^3*m^3*x2*y1*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x2*y1*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (928*G^3*H1*m^3*x2*y1*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (2944*G^3*H2*m^3*x2*y1*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x2^3*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x2^3*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x2^3*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*x2*y1*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x2*y1*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x2*y1*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (128*G^3*m^3*x2*y1*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x2*y1*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*x2*y1*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*x2*y1*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^2*x2*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^2*x2*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^2*x2*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x2*y1^3*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2*y1^3*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2*y1^3*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^3*H1*m^3*x1*y2*\[ScriptA]*\[ScriptB]*Log[Pi])/(9*Pi^3*r[]^10) - 
    (128*G^3*m^3*x2*y1*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x2*y1*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*x2*y1*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*x2*y1*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x2^3*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^3*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2^3*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x2*y1*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2*y1*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2*y1*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (256*G^3*m^3*x2*y1*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x2*y1*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (1856*G^3*H1*m^3*x2*y1*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (5888*G^3*H2*m^3*x2*y1*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1^2*x2*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1^2*x2*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1^2*x2*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*x2*y1^3*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x2*y1^3*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x2*y1^3*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^3*H1*m^3*x1*y2*\[ScriptA]*\[ScriptB]*Log[r[]])/(9*Pi^3*r[]^10) - 
    (256*G^3*m^3*x2*y1*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x2*y1*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (1856*G^3*H1*m^3*x2*y1*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (5888*G^3*H2*m^3*x2*y1*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x2^3*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x2^3*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x2^3*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*x2*y1*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x2*y1*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x2*y1*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*x2*y1)/(81*Pi^3*r[]^8) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*m^3*x2*y1)/(3*Pi^2*r[]^8) + (248*G^2*m^2*x2*y1*\[ScriptA]^2)/
     (75*Pi^2*r[]^8) + (128*C1*G^2*m^2*x2*y1*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (64*C2*G^2*m^2*x2*y1*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (152*G^2*H1*m^2*x2*y1*\[ScriptA]^2)/(75*Pi^2*r[]^8) - 
    (656*G^2*H2*m^2*x2*y1*\[ScriptA]^2)/(75*Pi^2*r[]^8) + 
    (768*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2*y1*\[ScriptA]^2)/(Pi*r[]^8) - 
    (16*G^2*m^2*x1*y2*\[ScriptA]*\[ScriptB])/(Pi^2*r[]^8) + 
    (64*G^2*H1*m^2*x1*y2*\[ScriptA]*\[ScriptB])/(3*Pi^2*r[]^8) + 
    (248*G^2*m^2*x2*y1*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (128*C1*G^2*m^2*x2*y1*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (64*C2*G^2*m^2*x2*y1*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (152*G^2*H1*m^2*x2*y1*\[ScriptB]^2)/(75*Pi^2*r[]^8) - 
    (656*G^2*H2*m^2*x2*y1*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (768*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2*y1*\[ScriptB]^2)/(Pi*r[]^8) + 
    (64*G^3*m^3*x2*y1*Log[G*m])/(27*Pi^3*r[]^8) + 
    (32*G^2*m^2*x2*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H1*m^2*x2*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^2*H2*m^2*x2*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (32*G^2*m^2*x2*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H1*m^2*x2*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^2*H2*m^2*x2*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^3*m^3*x2*y1*Log[Pi])/(27*Pi^3*r[]^8) - 
    (32*G^2*m^2*x2*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x2*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*x2*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (32*G^2*m^2*x2*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x2*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*x2*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (128*G^3*m^3*x2*y1*Log[r[]])/(27*Pi^3*r[]^8) - 
    (64*G^2*m^2*x2*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H1*m^2*x2*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (128*G^2*H2*m^2*x2*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (64*G^2*m^2*x2*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H1*m^2*x2*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (128*G^2*H2*m^2*x2*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*x2*y1)/(27*Pi^2*r[]^6) - (32*"\!\(\*SuperscriptBox[SubscriptBo\
x[\(\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^2*m^2*x2*y1)/(Pi*r[]^6) + 
    (32*C1*G*m*x2*y1*\[ScriptA]^2)/(Pi*r[]^6) - 
    (16*C2*G*m*x2*y1*\[ScriptA]^2)/(Pi*r[]^6) + 
    (16*G*H1*m*x1*y2*\[ScriptA]*\[ScriptB])/(Pi*r[]^6) + 
    (32*C1*G*m*x2*y1*\[ScriptB]^2)/(Pi*r[]^6) - 
    (16*C2*G*m*x2*y1*\[ScriptB]^2)/(Pi*r[]^6) + (16*G^2*m^2*x2*y1*Log[G*m])/
     (9*Pi^2*r[]^6) - (16*G^2*m^2*x2*y1*Log[Pi])/(9*Pi^2*r[]^6) - 
    (32*G^2*m^2*x2*y1*Log[r[]])/(9*Pi^2*r[]^6) + 
    (256*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*x2*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1^2*x2*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2*y1^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2*y1^3*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2*y1^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2*y1^3*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2^3*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2^3*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2^3*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2^3*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2*y1*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2*y1*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) - 
    (128*G^3*m^3*x2*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^10) + (896*C1*G^3*m^3*x2*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*x2*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (2944*G^3*H2*m^3*x2*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^2*x2*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x1^2*x2*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^2*x2*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) + (64*G^2*m^2*x2*y1^3*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2*y1^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x2*y1^3*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) + 
    (64*G^3*H1*m^3*x1*y2*\[ScriptA]*\[ScriptB]*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (128*G^3*m^3*x2*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x2*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (928*G^3*H1*m^3*x2*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*x2*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x2^3*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^3*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x2^3*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x2*y1*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x2*y1*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2*y1*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^3*m^3*x2*y1*Subscript[\[Gamma], EM])/
     (27*Pi^3*r[]^8) - (32*G^2*m^2*x2*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x2*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (64*G^2*H2*m^2*x2*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (32*G^2*m^2*x2*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x2*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (64*G^2*H2*m^2*x2*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*x2*y1*Subscript[\[Gamma], EM])/(9*Pi^2*r[]^6)}, 
  {(160*G^3*m^3*y1*\[ScriptA])/(27*Pi^3*r[]^8) + 
    (32*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*m^3*y1*\[ScriptA])/(Pi^2*r[]^8) - 
    (16*G^3*m^3*y1*\[ScriptA]*Log[G*m])/(9*Pi^3*r[]^8) + 
    (16*G^3*m^3*y1*\[ScriptA]*Log[Pi])/(9*Pi^3*r[]^8) + 
    (32*G^3*m^3*y1*\[ScriptA]*Log[r[]])/(9*Pi^3*r[]^8) - 
    (16*G^2*m^2*y1*\[ScriptA])/(3*Pi^2*r[]^6) + (4*G*m*y1*\[ScriptA])/
     (Pi*r[]^4) + (16*G^3*m^3*y1*\[ScriptA]*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^8), (-1984*G^3*m^3*x1^3*y1*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1^3*y1*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1^3*y1*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1^3*y1*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^3*y1*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1^3*y1*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^3*y1*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^3*y1*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x1*y1^3*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1*y1^3*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1*y1^3*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1*y1^3*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*y1^3*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1*y1^3*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*y1^3*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*y1^3*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1*x2^2*y1*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1*x2^2*y1*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*x2^2*y1*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*x2^2*y1*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1*y1*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1*y1*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*y1*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*y1*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (256*G^3*m^3*x1^3*y1*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1^3*y1*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1^3*y1*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1^3*y1*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x1*y1^3*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1*y1^3*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1*y1^3*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1*y1^3*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1^3*y1*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1^3*y1*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^3*y1*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1^3*y1*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*y1^3*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1*y1^3*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*y1^3*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1*y1^3*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1^3*y1*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1^3*y1*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1^3*y1*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1^3*y1*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1*y1^3*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1*y1^3*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1*y1^3*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1*y1^3*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1*x2^2*y1*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1*y1*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (1136*G^3*m^3*x1*y1*\[ScriptA]^2)/(75*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x1*y1*\[ScriptA]^2)/(27*Pi^3*r[]^10) - 
    (256*C2*G^3*m^3*x1*y1*\[ScriptA]^2)/(9*Pi^3*r[]^10) + 
    (48928*G^3*H1*m^3*x1*y1*\[ScriptA]^2)/(2025*Pi^3*r[]^10) - 
    (29824*G^3*H2*m^3*x1*y1*\[ScriptA]^2)/(2025*Pi^3*r[]^10) + 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*y1*\[ScriptA]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x1*y1*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (640*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*y1*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*y1*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1^3*y1*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1^3*y1*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1^3*y1*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^3*y1*\[ScriptA]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*x1*y1^3*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1*y1^3*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1*y1^3*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*y1^3*\[ScriptA]^2)/(Pi*r[]^10) + 
    (16*G^3*m^3*x1*y1*\[ScriptB]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x1*y1*\[ScriptB]^2)/(27*Pi^3*r[]^10) + 
    (7456*G^3*H1*m^3*x1*y1*\[ScriptB]^2)/(2025*Pi^3*r[]^10) - 
    (20608*G^3*H2*m^3*x1*y1*\[ScriptB]^2)/(2025*Pi^3*r[]^10) + 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*y1*\[ScriptB]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x1*y1*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (640*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*y1*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*y1*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1*x2^2*y1*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1*x2^2*y1*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1*x2^2*y1*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*x2^2*y1*\[ScriptB]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*x1*y1*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1*y1*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1*y1*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*y1*y2^2*\[ScriptB]^2)/(Pi*r[]^10) + 
    (64*G^3*m^3*x1*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x1*y1*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) - 
    (128*G^3*H1*m^3*x1*y1*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (4096*G^3*H2*m^3*x1*y1*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1^3*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1^3*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1^3*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*x1*y1^3*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1*y1^3*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1*y1^3*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^3*m^3*x1*y1*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x1*y1*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (1024*G^3*H1*m^3*x1*y1*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (1792*G^3*H2*m^3*x1*y1*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1*x2^2*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1*x2^2*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1*x2^2*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*x1*y1*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1*y1*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1*y1*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*x1*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1*y1*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) + 
    (128*G^3*H1*m^3*x1*y1*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (4096*G^3*H2*m^3*x1*y1*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^3*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^3*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^3*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x1*y1^3*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*y1^3*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*y1^3*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*x1*y1*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1*y1*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (1024*G^3*H1*m^3*x1*y1*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (1792*G^3*H2*m^3*x1*y1*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1*x2^2*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*x2^2*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*x2^2*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x1*y1*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*y1*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*y1*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^3*m^3*x1*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x1*y1*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) + 
    (256*G^3*H1*m^3*x1*y1*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (8192*G^3*H2*m^3*x1*y1*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1^3*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1^3*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1^3*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*x1*y1^3*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1*y1^3*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1*y1^3*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^3*m^3*x1*y1*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x1*y1*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (2048*G^3*H1*m^3*x1*y1*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (3584*G^3*H2*m^3*x1*y1*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1*x2^2*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1*x2^2*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1*x2^2*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*x1*y1*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1*y1*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1*y1*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*x1*y1)/(81*Pi^3*r[]^8) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*m^3*x1*y1)/(3*Pi^2*r[]^8) - (176*G^2*m^2*x1*y1*\[ScriptA]^2)/
     (25*Pi^2*r[]^8) + (128*C1*G^2*m^2*x1*y1*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (128*C2*G^2*m^2*x1*y1*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (1928*G^2*H1*m^2*x1*y1*\[ScriptA]^2)/(75*Pi^2*r[]^8) - 
    (784*G^2*H2*m^2*x1*y1*\[ScriptA]^2)/(75*Pi^2*r[]^8) + 
    (1152*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*y1*\[ScriptA]^2)/(Pi*r[]^8) - 
    (176*G^2*m^2*x1*y1*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (128*C1*G^2*m^2*x1*y1*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (8*G^2*H1*m^2*x1*y1*\[ScriptB]^2)/(25*Pi^2*r[]^8) - 
    (176*G^2*H2*m^2*x1*y1*\[ScriptB]^2)/(25*Pi^2*r[]^8) + 
    (384*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*y1*\[ScriptB]^2)/(Pi*r[]^8) + 
    (64*G^3*m^3*x1*y1*Log[G*m])/(27*Pi^3*r[]^8) + 
    (48*G^2*m^2*x1*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (48*G^2*H1*m^2*x1*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (96*G^2*H2*m^2*x1*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (16*G^2*m^2*x1*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (16*G^2*H1*m^2*x1*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H2*m^2*x1*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^3*m^3*x1*y1*Log[Pi])/(27*Pi^3*r[]^8) - 
    (48*G^2*m^2*x1*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (48*G^2*H1*m^2*x1*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (96*G^2*H2*m^2*x1*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*x1*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*x1*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*x1*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (128*G^3*m^3*x1*y1*Log[r[]])/(27*Pi^3*r[]^8) - 
    (96*G^2*m^2*x1*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (96*G^2*H1*m^2*x1*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (192*G^2*H2*m^2*x1*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (32*G^2*m^2*x1*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x1*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*x1*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*x1*y1)/(27*Pi^2*r[]^6) - (32*"\!\(\*SuperscriptBox[SubscriptBo\
x[\(\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^2*m^2*x1*y1)/(Pi*r[]^6) + 
    (32*C1*G*m*x1*y1*\[ScriptA]^2)/(Pi*r[]^6) - 
    (32*C2*G*m*x1*y1*\[ScriptA]^2)/(Pi*r[]^6) + 
    (16*G*H1*m*x1*y1*\[ScriptA]^2)/(Pi*r[]^6) + 
    (32*C1*G*m*x1*y1*\[ScriptB]^2)/(Pi*r[]^6) + (16*G^2*m^2*x1*y1*Log[G*m])/
     (9*Pi^2*r[]^6) - (16*G^2*m^2*x1*y1*Log[Pi])/(9*Pi^2*r[]^6) - 
    (32*G^2*m^2*x1*y1*Log[r[]])/(9*Pi^2*r[]^6) + 
    (256*G^3*m^3*x1^3*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1^3*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^3*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1^3*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*y1^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1*y1^3*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*y1^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1*y1^3*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1*x2^2*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*x2^2*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1*x2^2*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1*y1*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*y1*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1*y1*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) - 
    (64*G^3*m^3*x1*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/(5*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) + (128*G^3*H1*m^3*x1*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (4096*G^3*H2*m^3*x1*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x1^3*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^3*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x1^3*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x1*y1^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x1*y1^3*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*y1^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^3*m^3*x1*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (1024*G^3*H1*m^3*x1*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (1792*G^3*H2*m^3*x1*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x1*x2^2*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*x2^2*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x1*x2^2*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x1*y1*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x1*y1*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*y1*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^3*m^3*x1*y1*Subscript[\[Gamma], EM])/
     (27*Pi^3*r[]^8) - (48*G^2*m^2*x1*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (48*G^2*H1*m^2*x1*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (96*G^2*H2*m^2*x1*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*x1*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*x1*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (32*G^2*H2*m^2*x1*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*x1*y1*Subscript[\[Gamma], EM])/(9*Pi^2*r[]^6), 
   (-1984*G^3*m^3*x1^4*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1^4*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1^4*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1^4*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^4*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1^4*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^4*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^4*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x1^2*y1^2*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1^2*y1^2*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1^2*y1^2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1^2*y1^2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^2*y1^2*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1^2*y1^2*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^2*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^2*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x1^2*x2^2*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1^2*x2^2*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1^2*x2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1^2*x2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^2*x2^2*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1^2*x2^2*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^2*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^2*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x1^2*y2^2*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1^2*y2^2*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1^2*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1^2*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^2*y2^2*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1^2*y2^2*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^2*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^2*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (256*G^3*m^3*x1^4*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1^4*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1^4*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1^4*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x1^2*y1^2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1^2*y1^2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1^2*y1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1^2*y1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x1^2*x2^2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1^2*x2^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1^2*x2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1^2*x2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x1^2*y2^2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1^2*y2^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1^2*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1^2*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1^4*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1^4*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^4*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1^4*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1^2*y1^2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1^2*y1^2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*y1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1^2*y1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1^2*x2^2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1^2*x2^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*x2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1^2*x2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1^2*y2^2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1^2*y2^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1^2*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1^4*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1^4*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1^4*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1^4*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1^2*y1^2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1^2*y1^2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1^2*y1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1^2*y1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1^2*x2^2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1^2*x2^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1^2*x2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1^2*x2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1^2*y2^2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1^2*y2^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1^2*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1^2*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (7024*G^3*m^3*x1^2*\[ScriptA]^2)/(675*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x1^2*\[ScriptA]^2)/(27*Pi^3*r[]^10) - 
    (992*C2*G^3*m^3*x1^2*\[ScriptA]^2)/(27*Pi^3*r[]^10) + 
    (45248*G^3*H1*m^3*x1^2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) - 
    (31904*G^3*H2*m^3*x1^2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) + 
    (4864*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x1^2*\[ScriptA]^2)/(Pi^2*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1^2*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (1088*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1^4*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1^4*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1^4*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^4*\[ScriptA]^2)/(Pi*r[]^10) - 
    (128*G^3*m^3*y1^2*\[ScriptA]^2)/(27*Pi^3*r[]^10) - 
    (224*C2*G^3*m^3*y1^2*\[ScriptA]^2)/(27*Pi^3*r[]^10) - 
    (736*G^3*H1*m^3*y1^2*\[ScriptA]^2)/(405*Pi^3*r[]^10) - 
    (416*G^3*H2*m^3*y1^2*\[ScriptA]^2)/(405*Pi^3*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*y1^2*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (448*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1^2*y1^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1^2*y1^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1^2*y1^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^2*y1^2*\[ScriptA]^2)/(Pi*r[]^10) + 
    (16*G^3*m^3*x1^2*\[ScriptB]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x1^2*\[ScriptB]^2)/(27*Pi^3*r[]^10) + 
    (7456*G^3*H1*m^3*x1^2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) - 
    (20608*G^3*H2*m^3*x1^2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) + 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^2*\[ScriptB]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x1^2*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (640*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (64*G^3*m^3*x2^2*\[ScriptB]^2)/(135*Pi^3*r[]^10) - 
    (224*C2*G^3*m^3*x2^2*\[ScriptB]^2)/(27*Pi^3*r[]^10) + 
    (4256*G^3*H1*m^3*x2^2*\[ScriptB]^2)/(405*Pi^3*r[]^10) - 
    (416*G^3*H2*m^3*x2^2*\[ScriptB]^2)/(405*Pi^3*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x2^2*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (64*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1^2*x2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1^2*x2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1^2*x2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^2*x2^2*\[ScriptB]^2)/(Pi*r[]^10) - 
    (64*G^3*m^3*y2^2*\[ScriptB]^2)/(135*Pi^3*r[]^10) - 
    (224*C2*G^3*m^3*y2^2*\[ScriptB]^2)/(27*Pi^3*r[]^10) + 
    (4256*G^3*H1*m^3*y2^2*\[ScriptB]^2)/(405*Pi^3*r[]^10) - 
    (416*G^3*H2*m^3*y2^2*\[ScriptB]^2)/(405*Pi^3*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*y2^2*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (64*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1^2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1^2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1^2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^2*y2^2*\[ScriptB]^2)/(Pi*r[]^10) + 
    (608*G^3*m^3*x1^2*\[ScriptA]^2*Log[G*m])/(45*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x1^2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) - 
    (64*C2*G^3*m^3*x1^2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (896*G^3*H1*m^3*x1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (3968*G^3*H2*m^3*x1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1^4*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1^4*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1^4*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*y1^2*\[ScriptA]^2*Log[G*m])/(45*Pi^3*r[]^10) - 
    (64*C2*G^3*m^3*y1^2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (1024*G^3*H1*m^3*y1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (128*G^3*H2*m^3*y1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1^2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1^2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1^2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^3*m^3*x1^2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x1^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (1024*G^3*H1*m^3*x1^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (1792*G^3*H2*m^3*x1^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (32*G^3*m^3*x2^2*\[ScriptB]^2*Log[G*m])/(45*Pi^3*r[]^10) - 
    (64*C2*G^3*m^3*x2^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (64*G^3*H1*m^3*x2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (128*G^3*H2*m^3*x2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1^2*x2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1^2*x2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1^2*x2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*y2^2*\[ScriptB]^2*Log[G*m])/(45*Pi^3*r[]^10) - 
    (64*C2*G^3*m^3*y2^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (64*G^3*H1*m^3*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (128*G^3*H2*m^3*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (608*G^3*m^3*x1^2*\[ScriptA]^2*Log[Pi])/(45*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1^2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*x1^2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (896*G^3*H1*m^3*x1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (3968*G^3*H2*m^3*x1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^4*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^4*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^4*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (32*G^3*m^3*y1^2*\[ScriptA]^2*Log[Pi])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*y1^2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (1024*G^3*H1*m^3*y1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*y1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*x1^2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (1024*G^3*H1*m^3*x1^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (1792*G^3*H2*m^3*x1^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (32*G^3*m^3*x2^2*\[ScriptB]^2*Log[Pi])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*x2^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (64*G^3*H1*m^3*x2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*x2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^2*x2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^2*x2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^2*x2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (32*G^3*m^3*y2^2*\[ScriptB]^2*Log[Pi])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*y2^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (64*G^3*H1*m^3*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (1216*G^3*m^3*x1^2*\[ScriptA]^2*Log[r[]])/(45*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x1^2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) + 
    (128*C2*G^3*m^3*x1^2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (1792*G^3*H1*m^3*x1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (7936*G^3*H2*m^3*x1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1^4*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1^4*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1^4*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*y1^2*\[ScriptA]^2*Log[r[]])/(45*Pi^3*r[]^10) + 
    (128*C2*G^3*m^3*y1^2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (2048*G^3*H1*m^3*y1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (256*G^3*H2*m^3*y1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1^2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1^2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1^2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^3*m^3*x1^2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x1^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (2048*G^3*H1*m^3*x1^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (3584*G^3*H2*m^3*x1^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (64*G^3*m^3*x2^2*\[ScriptB]^2*Log[r[]])/(45*Pi^3*r[]^10) + 
    (128*C2*G^3*m^3*x2^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (128*G^3*H1*m^3*x2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (256*G^3*H2*m^3*x2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1^2*x2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1^2*x2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1^2*x2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*y2^2*\[ScriptB]^2*Log[r[]])/(45*Pi^3*r[]^10) + 
    (128*C2*G^3*m^3*y2^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (128*G^3*H1*m^3*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (256*G^3*H2*m^3*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*x1^2)/(81*Pi^3*r[]^8) - (128*"\!\(\*SuperscriptBox[SubscriptB\
ox[\(\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*m^3*x1^2)/(3*Pi^2*r[]^8) - 
    (1114*G^3*m^3*\[ScriptA]^2)/(675*Pi^3*r[]^8) + 
    (76*C1*G^3*m^3*\[ScriptA]^2)/(27*Pi^3*r[]^8) + 
    (148*C2*G^3*m^3*\[ScriptA]^2)/(27*Pi^3*r[]^8) - 
    (3668*G^3*H1*m^3*\[ScriptA]^2)/(2025*Pi^3*r[]^8) + 
    (224*G^3*H2*m^3*\[ScriptA]^2)/(2025*Pi^3*r[]^8) - 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (160*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*\[ScriptA]^2)/(Pi^2*r[]^8) + 
    (32*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*\[ScriptA]^2)/(Pi^2*r[]^8) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (64*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (584*G^2*m^2*x1^2*\[ScriptA]^2)/(75*Pi^2*r[]^8) + 
    (128*C1*G^2*m^2*x1^2*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (160*C2*G^2*m^2*x1^2*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (4348*G^2*H1*m^2*x1^2*\[ScriptA]^2)/(225*Pi^2*r[]^8) - 
    (3544*G^2*H2*m^2*x1^2*\[ScriptA]^2)/(225*Pi^2*r[]^8) + 
    (1344*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^2*\[ScriptA]^2)/(Pi*r[]^8) + 
    (1112*G^2*m^2*y1^2*\[ScriptA]^2)/(75*Pi^2*r[]^8) - 
    (32*C2*G^2*m^2*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (1436*G^2*H1*m^2*y1^2*\[ScriptA]^2)/(225*Pi^2*r[]^8) - 
    (1192*G^2*H2*m^2*y1^2*\[ScriptA]^2)/(225*Pi^2*r[]^8) + 
    (192*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y1^2*\[ScriptA]^2)/(Pi*r[]^8) + 
    (98*G^3*m^3*\[ScriptB]^2)/(225*Pi^3*r[]^8) + (76*C1*G^3*m^3*\[ScriptB]^2)/
     (27*Pi^3*r[]^8) - (8342*G^3*H1*m^3*\[ScriptB]^2)/(2025*Pi^3*r[]^8) + 
    (1856*G^3*H2*m^3*\[ScriptB]^2)/(2025*Pi^3*r[]^8) - 
    (160*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*\[ScriptB]^2)/(Pi^2*r[]^8) - 
    (16*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (64*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (176*G^2*m^2*x1^2*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (128*C1*G^2*m^2*x1^2*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (8*G^2*H1*m^2*x1^2*\[ScriptB]^2)/(25*Pi^2*r[]^8) - 
    (176*G^2*H2*m^2*x1^2*\[ScriptB]^2)/(25*Pi^2*r[]^8) + 
    (384*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^2*\[ScriptB]^2)/(Pi*r[]^8) - 
    (88*G^2*m^2*x2^2*\[ScriptB]^2)/(75*Pi^2*r[]^8) - 
    (32*C2*G^2*m^2*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (3364*G^2*H1*m^2*x2^2*\[ScriptB]^2)/(225*Pi^2*r[]^8) - 
    (1192*G^2*H2*m^2*x2^2*\[ScriptB]^2)/(225*Pi^2*r[]^8) + 
    (192*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2^2*\[ScriptB]^2)/(Pi*r[]^8) - 
    (88*G^2*m^2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^8) - 
    (32*C2*G^2*m^2*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (3364*G^2*H1*m^2*y2^2*\[ScriptB]^2)/(225*Pi^2*r[]^8) - 
    (1192*G^2*H2*m^2*y2^2*\[ScriptB]^2)/(225*Pi^2*r[]^8) + 
    (192*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y2^2*\[ScriptB]^2)/(Pi*r[]^8) + 
    (64*G^3*m^3*x1^2*Log[G*m])/(27*Pi^3*r[]^8) - 
    (32*G^3*m^3*\[ScriptA]^2*Log[G*m])/(45*Pi^3*r[]^8) + 
    (80*C1*G^3*m^3*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^8) - 
    (16*C2*G^3*m^3*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^8) - 
    (224*G^3*H1*m^3*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^8) + 
    (32*G^3*H2*m^3*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^8) + 
    (56*G^2*m^2*x1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (56*G^2*H1*m^2*x1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (112*G^2*H2*m^2*x1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (8*G^2*H1*m^2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (16*G^2*H2*m^2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (80*C1*G^3*m^3*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^8) + 
    (8*G^3*H1*m^3*\[ScriptB]^2*Log[G*m])/(27*Pi^3*r[]^8) - 
    (32*G^3*H2*m^3*\[ScriptB]^2*Log[G*m])/(27*Pi^3*r[]^8) + 
    (16*G^2*m^2*x1^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (16*G^2*H1*m^2*x1^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H2*m^2*x1^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*x2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (8*G^2*H1*m^2*x2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (16*G^2*H2*m^2*x2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (8*G^2*H1*m^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (16*G^2*H2*m^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^3*m^3*x1^2*Log[Pi])/(27*Pi^3*r[]^8) + 
    (32*G^3*m^3*\[ScriptA]^2*Log[Pi])/(45*Pi^3*r[]^8) - 
    (80*C1*G^3*m^3*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^8) + 
    (16*C2*G^3*m^3*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^8) + 
    (224*G^3*H1*m^3*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^8) - 
    (32*G^3*H2*m^3*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^8) - 
    (56*G^2*m^2*x1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (56*G^2*H1*m^2*x1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (112*G^2*H2*m^2*x1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (8*G^2*m^2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (8*G^2*H1*m^2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (80*C1*G^3*m^3*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^8) - 
    (8*G^3*H1*m^3*\[ScriptB]^2*Log[Pi])/(27*Pi^3*r[]^8) + 
    (32*G^3*H2*m^3*\[ScriptB]^2*Log[Pi])/(27*Pi^3*r[]^8) - 
    (16*G^2*m^2*x1^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*x1^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*x1^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (8*G^2*m^2*x2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (8*G^2*H1*m^2*x2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*x2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (8*G^2*m^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (8*G^2*H1*m^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (128*G^3*m^3*x1^2*Log[r[]])/(27*Pi^3*r[]^8) + 
    (64*G^3*m^3*\[ScriptA]^2*Log[r[]])/(45*Pi^3*r[]^8) - 
    (160*C1*G^3*m^3*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^8) + 
    (32*C2*G^3*m^3*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^8) + 
    (448*G^3*H1*m^3*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^8) - 
    (64*G^3*H2*m^3*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^8) - 
    (112*G^2*m^2*x1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (112*G^2*H1*m^2*x1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (224*G^2*H2*m^2*x1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (160*C1*G^3*m^3*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^8) - 
    (16*G^3*H1*m^3*\[ScriptB]^2*Log[r[]])/(27*Pi^3*r[]^8) + 
    (64*G^3*H2*m^3*\[ScriptB]^2*Log[r[]])/(27*Pi^3*r[]^8) - 
    (32*G^2*m^2*x1^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x1^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*x1^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*x2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*x2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*x2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*x1^2)/(27*Pi^2*r[]^6) - (32*"\!\(\*SuperscriptBox[SubscriptBox\
[\(\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^2*m^2*x1^2)/(Pi*r[]^6) - 
    (524*G^2*m^2*\[ScriptA]^2)/(225*Pi^2*r[]^6) + 
    (32*C2*G^2*m^2*\[ScriptA]^2)/(3*Pi^2*r[]^6) - 
    (376*G^2*H1*m^2*\[ScriptA]^2)/(225*Pi^2*r[]^6) + 
    (176*G^2*H2*m^2*\[ScriptA]^2)/(75*Pi^2*r[]^6) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*\[ScriptA]^2)/(Pi*r[]^6) + (32*C1*G*m*x1^2*\[ScriptA]^2)/
     (Pi*r[]^6) - (32*C2*G*m*x1^2*\[ScriptA]^2)/(Pi*r[]^6) + 
    (16*G*H1*m*x1^2*\[ScriptA]^2)/(3*Pi*r[]^6) - 
    (16*G*H2*m*x1^2*\[ScriptA]^2)/(3*Pi*r[]^6) - 
    (32*G*H1*m*y1^2*\[ScriptA]^2)/(3*Pi*r[]^6) - 
    (16*G*H2*m*y1^2*\[ScriptA]^2)/(3*Pi*r[]^6) + (188*G^2*m^2*\[ScriptB]^2)/
     (225*Pi^2*r[]^6) - (1388*G^2*H1*m^2*\[ScriptB]^2)/(225*Pi^2*r[]^6) + 
    (664*G^2*H2*m^2*\[ScriptB]^2)/(225*Pi^2*r[]^6) - 
    (64*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*\[ScriptB]^2)/(Pi*r[]^6) + (32*C1*G*m*x1^2*\[ScriptB]^2)/
     (Pi*r[]^6) + (16*G*H1*m*x2^2*\[ScriptB]^2)/(3*Pi*r[]^6) - 
    (16*G*H2*m*x2^2*\[ScriptB]^2)/(3*Pi*r[]^6) + 
    (16*G*H1*m*y2^2*\[ScriptB]^2)/(3*Pi*r[]^6) - 
    (16*G*H2*m*y2^2*\[ScriptB]^2)/(3*Pi*r[]^6) + (16*G^2*m^2*x1^2*Log[G*m])/
     (9*Pi^2*r[]^6) - (16*G^2*m^2*\[ScriptA]^2*Log[G*m])/(15*Pi^2*r[]^6) + 
    (16*G^2*H1*m^2*\[ScriptA]^2*Log[G*m])/(15*Pi^2*r[]^6) + 
    (32*G^2*H2*m^2*\[ScriptA]^2*Log[G*m])/(15*Pi^2*r[]^6) - 
    (8*G^2*m^2*\[ScriptB]^2*Log[G*m])/(15*Pi^2*r[]^6) + 
    (8*G^2*H1*m^2*\[ScriptB]^2*Log[G*m])/(15*Pi^2*r[]^6) + 
    (16*G^2*H2*m^2*\[ScriptB]^2*Log[G*m])/(15*Pi^2*r[]^6) - 
    (16*G^2*m^2*x1^2*Log[Pi])/(9*Pi^2*r[]^6) + 
    (16*G^2*m^2*\[ScriptA]^2*Log[Pi])/(15*Pi^2*r[]^6) - 
    (16*G^2*H1*m^2*\[ScriptA]^2*Log[Pi])/(15*Pi^2*r[]^6) - 
    (32*G^2*H2*m^2*\[ScriptA]^2*Log[Pi])/(15*Pi^2*r[]^6) + 
    (8*G^2*m^2*\[ScriptB]^2*Log[Pi])/(15*Pi^2*r[]^6) - 
    (8*G^2*H1*m^2*\[ScriptB]^2*Log[Pi])/(15*Pi^2*r[]^6) - 
    (16*G^2*H2*m^2*\[ScriptB]^2*Log[Pi])/(15*Pi^2*r[]^6) - 
    (32*G^2*m^2*x1^2*Log[r[]])/(9*Pi^2*r[]^6) + 
    (32*G^2*m^2*\[ScriptA]^2*Log[r[]])/(15*Pi^2*r[]^6) - 
    (32*G^2*H1*m^2*\[ScriptA]^2*Log[r[]])/(15*Pi^2*r[]^6) - 
    (64*G^2*H2*m^2*\[ScriptA]^2*Log[r[]])/(15*Pi^2*r[]^6) + 
    (16*G^2*m^2*\[ScriptB]^2*Log[r[]])/(15*Pi^2*r[]^6) - 
    (16*G^2*H1*m^2*\[ScriptB]^2*Log[r[]])/(15*Pi^2*r[]^6) - 
    (32*G^2*H2*m^2*\[ScriptB]^2*Log[r[]])/(15*Pi^2*r[]^6) - 
    (8*G^2*m^2)/(27*Pi^2*r[]^4) + (8*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^2*m^2)/(Pi*r[]^4) - 
    (8*C1*G*m*\[ScriptA]^2)/(Pi*r[]^4) + (8*C2*G*m*\[ScriptA]^2)/(Pi*r[]^4) + 
    (4*G*H1*m*\[ScriptA]^2)/(3*Pi*r[]^4) + (8*G*H2*m*\[ScriptA]^2)/
     (3*Pi*r[]^4) - (8*C1*G*m*\[ScriptB]^2)/(Pi*r[]^4) - 
    (8*G*H1*m*\[ScriptB]^2)/(3*Pi*r[]^4) + (8*G*H2*m*\[ScriptB]^2)/
     (3*Pi*r[]^4) - (4*G^2*m^2*Log[G*m])/(9*Pi^2*r[]^4) + 
    (4*G^2*m^2*Log[Pi])/(9*Pi^2*r[]^4) + (8*G^2*m^2*Log[r[]])/
     (9*Pi^2*r[]^4) - (4*G*m)/(3*Pi*r[]^2) + 
    (256*G^3*m^3*x1^4*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1^4*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^4*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1^4*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1^2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1^2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1^2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1^2*x2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1^2*x2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*x2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1^2*x2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1^2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1^2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1^2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) - 
    (608*G^3*m^3*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (45*Pi^3*r[]^10) + (896*C1*G^3*m^3*x1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (896*G^3*H1*m^3*x1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (3968*G^3*H2*m^3*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x1^4*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^4*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x1^4*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (32*G^3*m^3*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (1024*G^3*H1*m^3*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x1^2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x1^2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*x1^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (1024*G^3*H1*m^3*x1^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (1792*G^3*H2*m^3*x1^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) - (32*G^3*m^3*x2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*x2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (64*G^3*H1*m^3*x2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*x2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x1^2*x2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^2*x2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x1^2*x2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (32*G^3*m^3*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (64*G^3*H1*m^3*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x1^2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x1^2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*x1^2*Subscript[\[Gamma], EM])/(27*Pi^3*r[]^8) + 
    (32*G^3*m^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/(45*Pi^3*r[]^8) - 
    (80*C1*G^3*m^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/(9*Pi^3*r[]^8) + 
    (16*C2*G^3*m^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/(9*Pi^3*r[]^8) + 
    (224*G^3*H1*m^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/(135*Pi^3*r[]^8) - 
    (32*G^3*H2*m^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/(135*Pi^3*r[]^8) - 
    (56*G^2*m^2*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (56*G^2*H1*m^2*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (112*G^2*H2*m^2*x1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (8*G^2*m^2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (8*G^2*H1*m^2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) - (80*C1*G^3*m^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^8) - (8*G^3*H1*m^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (27*Pi^3*r[]^8) + (32*G^3*H2*m^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (27*Pi^3*r[]^8) - (16*G^2*m^2*x1^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (16*G^2*H1*m^2*x1^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*x1^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) - (8*G^2*m^2*x2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (8*G^2*H1*m^2*x2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*x2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) - (8*G^2*m^2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (8*G^2*H1*m^2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) - (16*G^2*m^2*x1^2*Subscript[\[Gamma], EM])/
     (9*Pi^2*r[]^6) + (16*G^2*m^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) - (16*G^2*H1*m^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) - (32*G^2*H2*m^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) + (8*G^2*m^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) - (8*G^2*H1*m^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) - (16*G^2*H2*m^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) + (4*G^2*m^2*Subscript[\[Gamma], EM])/(9*Pi^2*r[]^4), 
   (-1984*G^3*m^3*x1^3*y2*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1^3*y2*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1^3*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1^3*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^3*y2*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1^3*y2*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^3*y2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^3*y2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1*y1^2*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1*y1^2*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*y1^2*y2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*y1^2*y2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1*x2^2*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1*x2^2*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*x2^2*y2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*x2^2*y2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x1*y2^3*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1*y2^3*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1*y2^3*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1*y2^3*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*y2^3*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1*y2^3*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*y2^3*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*y2^3*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (256*G^3*m^3*x1^3*y2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1^3*y2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1^3*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1^3*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x1*y2^3*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1*y2^3*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1*y2^3*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1*y2^3*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1^3*y2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1^3*y2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^3*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1^3*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*y2^3*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1*y2^3*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*y2^3*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1*y2^3*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1^3*y2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1^3*y2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1^3*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1^3*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1*y2^3*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1*y2^3*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1*y2^3*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1*y2^3*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (1232*G^3*m^3*x1*y2*\[ScriptA]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x1*y2*\[ScriptA]^2)/(27*Pi^3*r[]^10) - 
    (128*C2*G^3*m^3*x1*y2*\[ScriptA]^2)/(9*Pi^3*r[]^10) + 
    (15712*G^3*H1*m^3*x1*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) - 
    (25216*G^3*H2*m^3*x1*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) + 
    (1024*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*y2*\[ScriptA]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x1*y2*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (832*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*y2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*y2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1^3*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1^3*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1^3*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^3*y2*\[ScriptA]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*x1*y1^2*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1*y1^2*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1*y1^2*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*y1^2*y2*\[ScriptA]^2)/(Pi*r[]^10) + 
    (64*G^3*m^3*x2*y1*\[ScriptA]*\[ScriptB])/(15*Pi^3*r[]^10) + 
    (1664*G^3*H1*m^3*x2*y1*\[ScriptA]*\[ScriptB])/(135*Pi^3*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2*y1*\[ScriptA]*\[ScriptB])/(Pi^2*r[]^10) + 
    (1232*G^3*m^3*x1*y2*\[ScriptB]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x1*y2*\[ScriptB]^2)/(27*Pi^3*r[]^10) - 
    (128*C2*G^3*m^3*x1*y2*\[ScriptB]^2)/(9*Pi^3*r[]^10) + 
    (15712*G^3*H1*m^3*x1*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) - 
    (25216*G^3*H2*m^3*x1*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) + 
    (1024*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*y2*\[ScriptB]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x1*y2*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (832*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*y2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*y2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1*x2^2*y2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1*x2^2*y2*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1*x2^2*y2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*x2^2*y2*\[ScriptB]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*x1*y2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1*y2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1*y2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*y2^3*\[ScriptB]^2)/(Pi*r[]^10) + 
    (128*G^3*m^3*x1*y2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x1*y2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (928*G^3*H1*m^3*x1*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (2944*G^3*H2*m^3*x1*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1^3*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1^3*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1^3*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*x1*y1^2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1*y1^2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1*y1^2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^3*H1*m^3*x2*y1*\[ScriptA]*\[ScriptB]*Log[G*m])/(9*Pi^3*r[]^10) + 
    (128*G^3*m^3*x1*y2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x1*y2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (928*G^3*H1*m^3*x1*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (2944*G^3*H2*m^3*x1*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1*x2^2*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1*x2^2*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1*x2^2*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*x1*y2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1*y2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1*y2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (128*G^3*m^3*x1*y2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1*y2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*x1*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*x1*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^3*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^3*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^3*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x1*y1^2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*y1^2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*y1^2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^3*H1*m^3*x2*y1*\[ScriptA]*\[ScriptB]*Log[Pi])/(9*Pi^3*r[]^10) - 
    (128*G^3*m^3*x1*y2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1*y2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*x1*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*x1*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1*x2^2*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*x2^2*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*x2^2*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x1*y2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*y2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*y2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (256*G^3*m^3*x1*y2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x1*y2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (1856*G^3*H1*m^3*x1*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (5888*G^3*H2*m^3*x1*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1^3*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1^3*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1^3*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*x1*y1^2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1*y1^2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1*y1^2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^3*H1*m^3*x2*y1*\[ScriptA]*\[ScriptB]*Log[r[]])/(9*Pi^3*r[]^10) - 
    (256*G^3*m^3*x1*y2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x1*y2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (1856*G^3*H1*m^3*x1*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (5888*G^3*H2*m^3*x1*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1*x2^2*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1*x2^2*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1*x2^2*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*x1*y2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1*y2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1*y2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*x1*y2)/(81*Pi^3*r[]^8) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*m^3*x1*y2)/(3*Pi^2*r[]^8) + (248*G^2*m^2*x1*y2*\[ScriptA]^2)/
     (75*Pi^2*r[]^8) + (128*C1*G^2*m^2*x1*y2*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (64*C2*G^2*m^2*x1*y2*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (152*G^2*H1*m^2*x1*y2*\[ScriptA]^2)/(75*Pi^2*r[]^8) - 
    (656*G^2*H2*m^2*x1*y2*\[ScriptA]^2)/(75*Pi^2*r[]^8) + 
    (768*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*y2*\[ScriptA]^2)/(Pi*r[]^8) - 
    (16*G^2*m^2*x2*y1*\[ScriptA]*\[ScriptB])/(Pi^2*r[]^8) + 
    (64*G^2*H1*m^2*x2*y1*\[ScriptA]*\[ScriptB])/(3*Pi^2*r[]^8) + 
    (248*G^2*m^2*x1*y2*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (128*C1*G^2*m^2*x1*y2*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (64*C2*G^2*m^2*x1*y2*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (152*G^2*H1*m^2*x1*y2*\[ScriptB]^2)/(75*Pi^2*r[]^8) - 
    (656*G^2*H2*m^2*x1*y2*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (768*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*y2*\[ScriptB]^2)/(Pi*r[]^8) + 
    (64*G^3*m^3*x1*y2*Log[G*m])/(27*Pi^3*r[]^8) + 
    (32*G^2*m^2*x1*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H1*m^2*x1*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^2*H2*m^2*x1*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (32*G^2*m^2*x1*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H1*m^2*x1*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^2*H2*m^2*x1*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^3*m^3*x1*y2*Log[Pi])/(27*Pi^3*r[]^8) - 
    (32*G^2*m^2*x1*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x1*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*x1*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (32*G^2*m^2*x1*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x1*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*x1*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (128*G^3*m^3*x1*y2*Log[r[]])/(27*Pi^3*r[]^8) - 
    (64*G^2*m^2*x1*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H1*m^2*x1*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (128*G^2*H2*m^2*x1*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (64*G^2*m^2*x1*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H1*m^2*x1*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (128*G^2*H2*m^2*x1*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*x1*y2)/(27*Pi^2*r[]^6) - (32*"\!\(\*SuperscriptBox[SubscriptBo\
x[\(\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^2*m^2*x1*y2)/(Pi*r[]^6) + 
    (32*C1*G*m*x1*y2*\[ScriptA]^2)/(Pi*r[]^6) - 
    (16*C2*G*m*x1*y2*\[ScriptA]^2)/(Pi*r[]^6) + 
    (16*G*H1*m*x2*y1*\[ScriptA]*\[ScriptB])/(Pi*r[]^6) + 
    (32*C1*G*m*x1*y2*\[ScriptB]^2)/(Pi*r[]^6) - 
    (16*C2*G*m*x1*y2*\[ScriptB]^2)/(Pi*r[]^6) + (16*G^2*m^2*x1*y2*Log[G*m])/
     (9*Pi^2*r[]^6) - (16*G^2*m^2*x1*y2*Log[Pi])/(9*Pi^2*r[]^6) - 
    (32*G^2*m^2*x1*y2*Log[r[]])/(9*Pi^2*r[]^6) + 
    (256*G^3*m^3*x1^3*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1^3*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^3*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1^3*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*y1^2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1*y1^2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*x2^2*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1*x2^2*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1*y2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1*y2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) - 
    (128*G^3*m^3*x1*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^10) + (896*C1*G^3*m^3*x1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*x1*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (2944*G^3*H2*m^3*x1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^3*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x1^3*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^3*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) + (64*G^2*m^2*x1*y1^2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*y1^2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x1*y1^2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) + 
    (64*G^3*H1*m^3*x2*y1*\[ScriptA]*\[ScriptB]*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (128*G^3*m^3*x1*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (928*G^3*H1*m^3*x1*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*x1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x1*x2^2*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*x2^2*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x1*x2^2*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x1*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x1*y2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^3*m^3*x1*y2*Subscript[\[Gamma], EM])/
     (27*Pi^3*r[]^8) - (32*G^2*m^2*x1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x1*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (64*G^2*H2*m^2*x1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (32*G^2*m^2*x1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (64*G^2*H2*m^2*x1*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*x1*y2*Subscript[\[Gamma], EM])/(9*Pi^2*r[]^6), 
   (-1984*G^3*m^3*x1^3*x2*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1^3*x2*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1^3*x2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1^3*x2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^3*x2*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1^3*x2*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^3*x2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^3*x2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1*x2*y1^2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1*x2*y1^2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*x2*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*x2*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x1*x2^3*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1*x2^3*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1*x2^3*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1*x2^3*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*x2^3*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1*x2^3*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*x2^3*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*x2^3*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1*x2*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1*x2*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*x2*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*x2*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (256*G^3*m^3*x1^3*x2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1^3*x2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1^3*x2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1^3*x2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x1*x2^3*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1*x2^3*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1*x2^3*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1*x2^3*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1^3*x2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1^3*x2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^3*x2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1^3*x2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*x2^3*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1*x2^3*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*x2^3*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1*x2^3*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1^3*x2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1^3*x2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1^3*x2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1^3*x2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1*x2^3*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1*x2^3*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1*x2^3*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1*x2^3*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (1232*G^3*m^3*x1*x2*\[ScriptA]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x1*x2*\[ScriptA]^2)/(27*Pi^3*r[]^10) - 
    (128*C2*G^3*m^3*x1*x2*\[ScriptA]^2)/(9*Pi^3*r[]^10) + 
    (15712*G^3*H1*m^3*x1*x2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) - 
    (25216*G^3*H2*m^3*x1*x2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) + 
    (1024*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*x2*\[ScriptA]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x1*x2*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (832*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*x2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*x2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1^3*x2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1^3*x2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1^3*x2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^3*x2*\[ScriptA]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*x1*x2*y1^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1*x2*y1^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1*x2*y1^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*x2*y1^2*\[ScriptA]^2)/(Pi*r[]^10) - 
    (64*G^3*m^3*y1*y2*\[ScriptA]*\[ScriptB])/(15*Pi^3*r[]^10) - 
    (1664*G^3*H1*m^3*y1*y2*\[ScriptA]*\[ScriptB])/(135*Pi^3*r[]^10) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y1*y2*\[ScriptA]*\[ScriptB])/(Pi^2*r[]^10) + 
    (1232*G^3*m^3*x1*x2*\[ScriptB]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x1*x2*\[ScriptB]^2)/(27*Pi^3*r[]^10) - 
    (128*C2*G^3*m^3*x1*x2*\[ScriptB]^2)/(9*Pi^3*r[]^10) + 
    (15712*G^3*H1*m^3*x1*x2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) - 
    (25216*G^3*H2*m^3*x1*x2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) + 
    (1024*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*x2*\[ScriptB]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x1*x2*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (832*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*x2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*x2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1*x2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1*x2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1*x2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*x2^3*\[ScriptB]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*x1*x2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1*x2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1*x2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*x2*y2^2*\[ScriptB]^2)/(Pi*r[]^10) + 
    (128*G^3*m^3*x1*x2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x1*x2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (928*G^3*H1*m^3*x1*x2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (2944*G^3*H2*m^3*x1*x2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1^3*x2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1^3*x2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1^3*x2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*x1*x2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1*x2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1*x2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^3*H1*m^3*y1*y2*\[ScriptA]*\[ScriptB]*Log[G*m])/(9*Pi^3*r[]^10) + 
    (128*G^3*m^3*x1*x2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x1*x2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (928*G^3*H1*m^3*x1*x2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (2944*G^3*H2*m^3*x1*x2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1*x2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1*x2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1*x2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*x1*x2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1*x2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1*x2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (128*G^3*m^3*x1*x2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1*x2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*x1*x2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*x1*x2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^3*x2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^3*x2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^3*x2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x1*x2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*x2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*x2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^3*H1*m^3*y1*y2*\[ScriptA]*\[ScriptB]*Log[Pi])/(9*Pi^3*r[]^10) - 
    (128*G^3*m^3*x1*x2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1*x2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*x1*x2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*x1*x2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1*x2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*x2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*x2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x1*x2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*x2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*x2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (256*G^3*m^3*x1*x2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x1*x2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (1856*G^3*H1*m^3*x1*x2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (5888*G^3*H2*m^3*x1*x2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1^3*x2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1^3*x2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1^3*x2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*x1*x2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1*x2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1*x2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^3*H1*m^3*y1*y2*\[ScriptA]*\[ScriptB]*Log[r[]])/(9*Pi^3*r[]^10) - 
    (256*G^3*m^3*x1*x2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x1*x2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (1856*G^3*H1*m^3*x1*x2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (5888*G^3*H2*m^3*x1*x2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1*x2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1*x2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1*x2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*x1*x2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1*x2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1*x2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*x1*x2)/(81*Pi^3*r[]^8) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*m^3*x1*x2)/(3*Pi^2*r[]^8) + (248*G^2*m^2*x1*x2*\[ScriptA]^2)/
     (75*Pi^2*r[]^8) + (128*C1*G^2*m^2*x1*x2*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (64*C2*G^2*m^2*x1*x2*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (152*G^2*H1*m^2*x1*x2*\[ScriptA]^2)/(75*Pi^2*r[]^8) - 
    (656*G^2*H2*m^2*x1*x2*\[ScriptA]^2)/(75*Pi^2*r[]^8) + 
    (768*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*x2*\[ScriptA]^2)/(Pi*r[]^8) + 
    (16*G^2*m^2*y1*y2*\[ScriptA]*\[ScriptB])/(Pi^2*r[]^8) - 
    (64*G^2*H1*m^2*y1*y2*\[ScriptA]*\[ScriptB])/(3*Pi^2*r[]^8) + 
    (248*G^2*m^2*x1*x2*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (128*C1*G^2*m^2*x1*x2*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (64*C2*G^2*m^2*x1*x2*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (152*G^2*H1*m^2*x1*x2*\[ScriptB]^2)/(75*Pi^2*r[]^8) - 
    (656*G^2*H2*m^2*x1*x2*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (768*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*x2*\[ScriptB]^2)/(Pi*r[]^8) + 
    (64*G^3*m^3*x1*x2*Log[G*m])/(27*Pi^3*r[]^8) + 
    (32*G^2*m^2*x1*x2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H1*m^2*x1*x2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^2*H2*m^2*x1*x2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (32*G^2*m^2*x1*x2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H1*m^2*x1*x2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^2*H2*m^2*x1*x2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^3*m^3*x1*x2*Log[Pi])/(27*Pi^3*r[]^8) - 
    (32*G^2*m^2*x1*x2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x1*x2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*x1*x2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (32*G^2*m^2*x1*x2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x1*x2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*x1*x2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (128*G^3*m^3*x1*x2*Log[r[]])/(27*Pi^3*r[]^8) - 
    (64*G^2*m^2*x1*x2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H1*m^2*x1*x2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (128*G^2*H2*m^2*x1*x2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (64*G^2*m^2*x1*x2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H1*m^2*x1*x2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (128*G^2*H2*m^2*x1*x2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*x1*x2)/(27*Pi^2*r[]^6) - (32*"\!\(\*SuperscriptBox[SubscriptBo\
x[\(\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^2*m^2*x1*x2)/(Pi*r[]^6) + 
    (32*C1*G*m*x1*x2*\[ScriptA]^2)/(Pi*r[]^6) - 
    (16*C2*G*m*x1*x2*\[ScriptA]^2)/(Pi*r[]^6) - 
    (16*G*H1*m*y1*y2*\[ScriptA]*\[ScriptB])/(Pi*r[]^6) + 
    (32*C1*G*m*x1*x2*\[ScriptB]^2)/(Pi*r[]^6) - 
    (16*C2*G*m*x1*x2*\[ScriptB]^2)/(Pi*r[]^6) + (16*G^2*m^2*x1*x2*Log[G*m])/
     (9*Pi^2*r[]^6) - (16*G^2*m^2*x1*x2*Log[Pi])/(9*Pi^2*r[]^6) - 
    (32*G^2*m^2*x1*x2*Log[r[]])/(9*Pi^2*r[]^6) + 
    (256*G^3*m^3*x1^3*x2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1^3*x2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^3*x2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1^3*x2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*x2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1*x2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*x2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1*x2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*x2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1*x2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*x2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1*x2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) - 
    (128*G^3*m^3*x1*x2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^10) + (896*C1*G^3*m^3*x1*x2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*x1*x2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (2944*G^3*H2*m^3*x1*x2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^3*x2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x1^3*x2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^3*x2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) + (64*G^2*m^2*x1*x2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*x2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x1*x2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^3*H1*m^3*y1*y2*\[ScriptA]*\[ScriptB]*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (128*G^3*m^3*x1*x2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1*x2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (928*G^3*H1*m^3*x1*x2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*x1*x2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x1*x2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*x2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x1*x2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x1*x2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x1*x2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*x2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^3*m^3*x1*x2*Subscript[\[Gamma], EM])/
     (27*Pi^3*r[]^8) - (32*G^2*m^2*x1*x2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x1*x2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (64*G^2*H2*m^2*x1*x2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (32*G^2*m^2*x1*x2*\[ScriptB]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x1*x2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (64*G^2*H2*m^2*x1*x2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*x1*x2*Subscript[\[Gamma], EM])/(9*Pi^2*r[]^6)}, 
  {(-160*G^3*m^3*x2*\[ScriptB])/(27*Pi^3*r[]^8) - 
    (32*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*m^3*x2*\[ScriptB])/(Pi^2*r[]^8) + 
    (16*G^3*m^3*x2*\[ScriptB]*Log[G*m])/(9*Pi^3*r[]^8) - 
    (16*G^3*m^3*x2*\[ScriptB]*Log[Pi])/(9*Pi^3*r[]^8) - 
    (32*G^3*m^3*x2*\[ScriptB]*Log[r[]])/(9*Pi^3*r[]^8) + 
    (16*G^2*m^2*x2*\[ScriptB])/(3*Pi^2*r[]^6) - (4*G*m*x2*\[ScriptB])/
     (Pi*r[]^4) - (16*G^3*m^3*x2*\[ScriptB]*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^8), (-1984*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2)/
     (225*Pi^3*r[]^12) + (832*C2*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2)/
     (27*Pi^3*r[]^12) - (40544*G^3*H1*m^3*x1^2*y1*y2*\[ScriptA]^2)/
     (2025*Pi^3*r[]^12) + (50432*G^3*H2*m^3*x1^2*y1*y2*\[ScriptA]^2)/
     (2025*Pi^3*r[]^12) - (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(2\)], \(free\)]\)"*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2)/
     (Pi^2*r[]^12) - (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*C2*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2)/
     (Pi^2*r[]^12) + (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*H1*m^3*x1^2*y1*y2*\[ScriptA]^2)/
     (3*Pi^2*r[]^12) - (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*H2*m^3*x1^2*y1*y2*\[ScriptA]^2)/
     (3*Pi^2*r[]^12) - (1984*G^3*m^3*y1^3*y2*\[ScriptA]^2)/
     (225*Pi^3*r[]^12) + (832*C2*G^3*m^3*y1^3*y2*\[ScriptA]^2)/
     (27*Pi^3*r[]^12) - (40544*G^3*H1*m^3*y1^3*y2*\[ScriptA]^2)/
     (2025*Pi^3*r[]^12) + (50432*G^3*H2*m^3*y1^3*y2*\[ScriptA]^2)/
     (2025*Pi^3*r[]^12) - (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(2\)], \(free\)]\)"*G^3*m^3*y1^3*y2*\[ScriptA]^2)/
     (Pi^2*r[]^12) - (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*C2*G^3*m^3*y1^3*y2*\[ScriptA]^2)/
     (Pi^2*r[]^12) + (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*H1*m^3*y1^3*y2*\[ScriptA]^2)/
     (3*Pi^2*r[]^12) - (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*H2*m^3*y1^3*y2*\[ScriptA]^2)/
     (3*Pi^2*r[]^12) - (1984*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2)/
     (225*Pi^3*r[]^12) + (832*C2*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2)/
     (27*Pi^3*r[]^12) - (40544*G^3*H1*m^3*x2^2*y1*y2*\[ScriptB]^2)/
     (2025*Pi^3*r[]^12) + (50432*G^3*H2*m^3*x2^2*y1*y2*\[ScriptB]^2)/
     (2025*Pi^3*r[]^12) - (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(2\)], \(free\)]\)"*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2)/
     (Pi^2*r[]^12) - (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*C2*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2)/
     (Pi^2*r[]^12) + (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*H1*m^3*x2^2*y1*y2*\[ScriptB]^2)/
     (3*Pi^2*r[]^12) - (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*H2*m^3*x2^2*y1*y2*\[ScriptB]^2)/
     (3*Pi^2*r[]^12) - (1984*G^3*m^3*y1*y2^3*\[ScriptB]^2)/
     (225*Pi^3*r[]^12) + (832*C2*G^3*m^3*y1*y2^3*\[ScriptB]^2)/
     (27*Pi^3*r[]^12) - (40544*G^3*H1*m^3*y1*y2^3*\[ScriptB]^2)/
     (2025*Pi^3*r[]^12) + (50432*G^3*H2*m^3*y1*y2^3*\[ScriptB]^2)/
     (2025*Pi^3*r[]^12) - (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(2\)], \(free\)]\)"*G^3*m^3*y1*y2^3*\[ScriptB]^2)/
     (Pi^2*r[]^12) - (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*C2*G^3*m^3*y1*y2^3*\[ScriptB]^2)/
     (Pi^2*r[]^12) + (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*H1*m^3*y1*y2^3*\[ScriptB]^2)/
     (3*Pi^2*r[]^12) - (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*H2*m^3*y1*y2^3*\[ScriptB]^2)/
     (3*Pi^2*r[]^12) - (256*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[G*m])/
     (15*Pi^3*r[]^12) + (896*C2*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[G*m])/
     (9*Pi^3*r[]^12) - (3776*G^3*H1*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[G*m])/
     (135*Pi^3*r[]^12) + (5888*G^3*H2*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[G*m])/
     (135*Pi^3*r[]^12) - (256*G^3*m^3*y1^3*y2*\[ScriptA]^2*Log[G*m])/
     (15*Pi^3*r[]^12) + (896*C2*G^3*m^3*y1^3*y2*\[ScriptA]^2*Log[G*m])/
     (9*Pi^3*r[]^12) - (3776*G^3*H1*m^3*y1^3*y2*\[ScriptA]^2*Log[G*m])/
     (135*Pi^3*r[]^12) + (5888*G^3*H2*m^3*y1^3*y2*\[ScriptA]^2*Log[G*m])/
     (135*Pi^3*r[]^12) - (256*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[G*m])/
     (15*Pi^3*r[]^12) + (896*C2*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[G*m])/
     (9*Pi^3*r[]^12) - (3776*G^3*H1*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[G*m])/
     (135*Pi^3*r[]^12) + (5888*G^3*H2*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[G*m])/
     (135*Pi^3*r[]^12) - (256*G^3*m^3*y1*y2^3*\[ScriptB]^2*Log[G*m])/
     (15*Pi^3*r[]^12) + (896*C2*G^3*m^3*y1*y2^3*\[ScriptB]^2*Log[G*m])/
     (9*Pi^3*r[]^12) - (3776*G^3*H1*m^3*y1*y2^3*\[ScriptB]^2*Log[G*m])/
     (135*Pi^3*r[]^12) + (5888*G^3*H2*m^3*y1*y2^3*\[ScriptB]^2*Log[G*m])/
     (135*Pi^3*r[]^12) + (256*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[Pi])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[Pi])/
     (9*Pi^3*r[]^12) + (3776*G^3*H1*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[Pi])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[Pi])/
     (135*Pi^3*r[]^12) + (256*G^3*m^3*y1^3*y2*\[ScriptA]^2*Log[Pi])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*y1^3*y2*\[ScriptA]^2*Log[Pi])/
     (9*Pi^3*r[]^12) + (3776*G^3*H1*m^3*y1^3*y2*\[ScriptA]^2*Log[Pi])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*y1^3*y2*\[ScriptA]^2*Log[Pi])/
     (135*Pi^3*r[]^12) + (256*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[Pi])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[Pi])/
     (9*Pi^3*r[]^12) + (3776*G^3*H1*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[Pi])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[Pi])/
     (135*Pi^3*r[]^12) + (256*G^3*m^3*y1*y2^3*\[ScriptB]^2*Log[Pi])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*y1*y2^3*\[ScriptB]^2*Log[Pi])/
     (9*Pi^3*r[]^12) + (3776*G^3*H1*m^3*y1*y2^3*\[ScriptB]^2*Log[Pi])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*y1*y2^3*\[ScriptB]^2*Log[Pi])/
     (135*Pi^3*r[]^12) + (512*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[r[]])/
     (15*Pi^3*r[]^12) - (1792*C2*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[r[]])/
     (9*Pi^3*r[]^12) + (7552*G^3*H1*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[r[]])/
     (135*Pi^3*r[]^12) - (11776*G^3*H2*m^3*x1^2*y1*y2*\[ScriptA]^2*Log[r[]])/
     (135*Pi^3*r[]^12) + (512*G^3*m^3*y1^3*y2*\[ScriptA]^2*Log[r[]])/
     (15*Pi^3*r[]^12) - (1792*C2*G^3*m^3*y1^3*y2*\[ScriptA]^2*Log[r[]])/
     (9*Pi^3*r[]^12) + (7552*G^3*H1*m^3*y1^3*y2*\[ScriptA]^2*Log[r[]])/
     (135*Pi^3*r[]^12) - (11776*G^3*H2*m^3*y1^3*y2*\[ScriptA]^2*Log[r[]])/
     (135*Pi^3*r[]^12) + (512*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[r[]])/
     (15*Pi^3*r[]^12) - (1792*C2*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[r[]])/
     (9*Pi^3*r[]^12) + (7552*G^3*H1*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[r[]])/
     (135*Pi^3*r[]^12) - (11776*G^3*H2*m^3*x2^2*y1*y2*\[ScriptB]^2*Log[r[]])/
     (135*Pi^3*r[]^12) + (512*G^3*m^3*y1*y2^3*\[ScriptB]^2*Log[r[]])/
     (15*Pi^3*r[]^12) - (1792*C2*G^3*m^3*y1*y2^3*\[ScriptB]^2*Log[r[]])/
     (9*Pi^3*r[]^12) + (7552*G^3*H1*m^3*y1*y2^3*\[ScriptB]^2*Log[r[]])/
     (135*Pi^3*r[]^12) - (11776*G^3*H2*m^3*y1*y2^3*\[ScriptB]^2*Log[r[]])/
     (135*Pi^3*r[]^12) + (1232*G^3*m^3*y1*y2*\[ScriptA]^2)/
     (225*Pi^3*r[]^10) - (64*C1*G^3*m^3*y1*y2*\[ScriptA]^2)/
     (27*Pi^3*r[]^10) - (128*C2*G^3*m^3*y1*y2*\[ScriptA]^2)/(9*Pi^3*r[]^10) + 
    (15712*G^3*H1*m^3*y1*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) - 
    (25216*G^3*H2*m^3*y1*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) + 
    (1024*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y1*y2*\[ScriptA]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*y1*y2*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (832*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y1*y2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y1*y2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1^2*y1*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1^2*y1*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1^2*y1*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^2*y1*y2*\[ScriptA]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*y1^3*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*y1^3*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*y1^3*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y1^3*y2*\[ScriptA]^2)/(Pi*r[]^10) - 
    (64*G^3*m^3*x1*x2*\[ScriptA]*\[ScriptB])/(15*Pi^3*r[]^10) - 
    (1664*G^3*H1*m^3*x1*x2*\[ScriptA]*\[ScriptB])/(135*Pi^3*r[]^10) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*x2*\[ScriptA]*\[ScriptB])/(Pi^2*r[]^10) + 
    (1232*G^3*m^3*y1*y2*\[ScriptB]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*y1*y2*\[ScriptB]^2)/(27*Pi^3*r[]^10) - 
    (128*C2*G^3*m^3*y1*y2*\[ScriptB]^2)/(9*Pi^3*r[]^10) + 
    (15712*G^3*H1*m^3*y1*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) - 
    (25216*G^3*H2*m^3*y1*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) + 
    (1024*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y1*y2*\[ScriptB]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*y1*y2*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (832*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y1*y2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y1*y2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x2^2*y1*y2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x2^2*y1*y2*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x2^2*y1*y2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2^2*y1*y2*\[ScriptB]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*y1*y2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*y1*y2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*y1*y2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y1*y2^3*\[ScriptB]^2)/(Pi*r[]^10) + 
    (128*G^3*m^3*y1*y2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*y1*y2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (928*G^3*H1*m^3*y1*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (2944*G^3*H2*m^3*y1*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1^2*y1*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1^2*y1*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1^2*y1*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*y1^3*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*y1^3*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*y1^3*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^3*H1*m^3*x1*x2*\[ScriptA]*\[ScriptB]*Log[G*m])/(9*Pi^3*r[]^10) + 
    (128*G^3*m^3*y1*y2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*y1*y2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (928*G^3*H1*m^3*y1*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (2944*G^3*H2*m^3*y1*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x2^2*y1*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x2^2*y1*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x2^2*y1*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*y1*y2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*y1*y2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*y1*y2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (128*G^3*m^3*y1*y2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*y1*y2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*y1*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*y1*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^2*y1*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^2*y1*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^2*y1*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*y1^3*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*y1^3*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*y1^3*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^3*H1*m^3*x1*x2*\[ScriptA]*\[ScriptB]*Log[Pi])/(9*Pi^3*r[]^10) - 
    (128*G^3*m^3*y1*y2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*y1*y2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*y1*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*y1*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x2^2*y1*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^2*y1*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2^2*y1*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*y1*y2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*y1*y2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*y1*y2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (256*G^3*m^3*y1*y2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*y1*y2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (1856*G^3*H1*m^3*y1*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (5888*G^3*H2*m^3*y1*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1^2*y1*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1^2*y1*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1^2*y1*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*y1^3*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*y1^3*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*y1^3*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^3*H1*m^3*x1*x2*\[ScriptA]*\[ScriptB]*Log[r[]])/(9*Pi^3*r[]^10) - 
    (256*G^3*m^3*y1*y2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*y1*y2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (1856*G^3*H1*m^3*y1*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (5888*G^3*H2*m^3*y1*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x2^2*y1*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x2^2*y1*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x2^2*y1*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*y1*y2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*y1*y2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*y1*y2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*y1*y2)/(81*Pi^3*r[]^8) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*m^3*y1*y2)/(3*Pi^2*r[]^8) + (248*G^2*m^2*y1*y2*\[ScriptA]^2)/
     (75*Pi^2*r[]^8) + (128*C1*G^2*m^2*y1*y2*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (64*C2*G^2*m^2*y1*y2*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (152*G^2*H1*m^2*y1*y2*\[ScriptA]^2)/(75*Pi^2*r[]^8) - 
    (656*G^2*H2*m^2*y1*y2*\[ScriptA]^2)/(75*Pi^2*r[]^8) + 
    (768*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y1*y2*\[ScriptA]^2)/(Pi*r[]^8) + 
    (16*G^2*m^2*x1*x2*\[ScriptA]*\[ScriptB])/(Pi^2*r[]^8) - 
    (64*G^2*H1*m^2*x1*x2*\[ScriptA]*\[ScriptB])/(3*Pi^2*r[]^8) + 
    (248*G^2*m^2*y1*y2*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (128*C1*G^2*m^2*y1*y2*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (64*C2*G^2*m^2*y1*y2*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (152*G^2*H1*m^2*y1*y2*\[ScriptB]^2)/(75*Pi^2*r[]^8) - 
    (656*G^2*H2*m^2*y1*y2*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (768*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y1*y2*\[ScriptB]^2)/(Pi*r[]^8) + 
    (64*G^3*m^3*y1*y2*Log[G*m])/(27*Pi^3*r[]^8) + 
    (32*G^2*m^2*y1*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H1*m^2*y1*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^2*H2*m^2*y1*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (32*G^2*m^2*y1*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H1*m^2*y1*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^2*H2*m^2*y1*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^3*m^3*y1*y2*Log[Pi])/(27*Pi^3*r[]^8) - 
    (32*G^2*m^2*y1*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*y1*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*y1*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (32*G^2*m^2*y1*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*y1*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*y1*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (128*G^3*m^3*y1*y2*Log[r[]])/(27*Pi^3*r[]^8) - 
    (64*G^2*m^2*y1*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H1*m^2*y1*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (128*G^2*H2*m^2*y1*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (64*G^2*m^2*y1*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H1*m^2*y1*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (128*G^2*H2*m^2*y1*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*y1*y2)/(27*Pi^2*r[]^6) - (32*"\!\(\*SuperscriptBox[SubscriptBo\
x[\(\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^2*m^2*y1*y2)/(Pi*r[]^6) + 
    (32*C1*G*m*y1*y2*\[ScriptA]^2)/(Pi*r[]^6) - 
    (16*C2*G*m*y1*y2*\[ScriptA]^2)/(Pi*r[]^6) - 
    (16*G*H1*m*x1*x2*\[ScriptA]*\[ScriptB])/(Pi*r[]^6) + 
    (32*C1*G*m*y1*y2*\[ScriptB]^2)/(Pi*r[]^6) - 
    (16*C2*G*m*y1*y2*\[ScriptB]^2)/(Pi*r[]^6) + (16*G^2*m^2*y1*y2*Log[G*m])/
     (9*Pi^2*r[]^6) - (16*G^2*m^2*y1*y2*Log[Pi])/(9*Pi^2*r[]^6) - 
    (32*G^2*m^2*y1*y2*Log[r[]])/(9*Pi^2*r[]^6) + 
    (256*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1^2*y1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*y1*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1^2*y1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*y1^3*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*y1^3*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*y1^3*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*y1^3*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2^2*y1*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2^2*y1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2^2*y1*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*y1*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*y1*y2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*y1*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*y1*y2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) - 
    (128*G^3*m^3*y1*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^10) + (896*C1*G^3*m^3*y1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*y1*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (2944*G^3*H2*m^3*y1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^2*y1*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x1^2*y1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^2*y1*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) + (64*G^2*m^2*y1^3*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*y1^3*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*y1^3*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^3*H1*m^3*x1*x2*\[ScriptA]*\[ScriptB]*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (128*G^3*m^3*y1*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*y1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (928*G^3*H1*m^3*y1*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*y1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x2^2*y1*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^2*y1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x2^2*y1*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*y1*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*y1*y2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*y1*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^3*m^3*y1*y2*Subscript[\[Gamma], EM])/
     (27*Pi^3*r[]^8) - (32*G^2*m^2*y1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*y1*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (64*G^2*H2*m^2*y1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (32*G^2*m^2*y1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*y1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (64*G^2*H2*m^2*y1*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*y1*y2*Subscript[\[Gamma], EM])/(9*Pi^2*r[]^6), 
   (-1984*G^3*m^3*x1^3*y2*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1^3*y2*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1^3*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1^3*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^3*y2*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1^3*y2*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^3*y2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^3*y2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1*y1^2*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1*y1^2*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*y1^2*y2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*y1^2*y2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1*x2^2*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1*x2^2*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*x2^2*y2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*x2^2*y2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x1*y2^3*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1*y2^3*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1*y2^3*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1*y2^3*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*y2^3*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1*y2^3*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*y2^3*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*y2^3*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (256*G^3*m^3*x1^3*y2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1^3*y2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1^3*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1^3*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x1*y2^3*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1*y2^3*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1*y2^3*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1*y2^3*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1^3*y2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1^3*y2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^3*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1^3*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*y2^3*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1*y2^3*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*y2^3*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1*y2^3*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1^3*y2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1^3*y2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1^3*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1^3*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1*y1^2*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1*x2^2*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1*y2^3*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1*y2^3*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1*y2^3*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1*y2^3*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (1232*G^3*m^3*x1*y2*\[ScriptA]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x1*y2*\[ScriptA]^2)/(27*Pi^3*r[]^10) - 
    (128*C2*G^3*m^3*x1*y2*\[ScriptA]^2)/(9*Pi^3*r[]^10) + 
    (15712*G^3*H1*m^3*x1*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) - 
    (25216*G^3*H2*m^3*x1*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) + 
    (1024*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*y2*\[ScriptA]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x1*y2*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (832*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*y2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*y2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1^3*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1^3*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1^3*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^3*y2*\[ScriptA]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*x1*y1^2*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1*y1^2*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1*y1^2*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*y1^2*y2*\[ScriptA]^2)/(Pi*r[]^10) + 
    (64*G^3*m^3*x2*y1*\[ScriptA]*\[ScriptB])/(15*Pi^3*r[]^10) + 
    (1664*G^3*H1*m^3*x2*y1*\[ScriptA]*\[ScriptB])/(135*Pi^3*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2*y1*\[ScriptA]*\[ScriptB])/(Pi^2*r[]^10) + 
    (1232*G^3*m^3*x1*y2*\[ScriptB]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x1*y2*\[ScriptB]^2)/(27*Pi^3*r[]^10) - 
    (128*C2*G^3*m^3*x1*y2*\[ScriptB]^2)/(9*Pi^3*r[]^10) + 
    (15712*G^3*H1*m^3*x1*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) - 
    (25216*G^3*H2*m^3*x1*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) + 
    (1024*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*y2*\[ScriptB]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x1*y2*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (832*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*y2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*y2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1*x2^2*y2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1*x2^2*y2*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1*x2^2*y2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*x2^2*y2*\[ScriptB]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*x1*y2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1*y2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1*y2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*y2^3*\[ScriptB]^2)/(Pi*r[]^10) + 
    (128*G^3*m^3*x1*y2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x1*y2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (928*G^3*H1*m^3*x1*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (2944*G^3*H2*m^3*x1*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1^3*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1^3*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1^3*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*x1*y1^2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1*y1^2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1*y1^2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^3*H1*m^3*x2*y1*\[ScriptA]*\[ScriptB]*Log[G*m])/(9*Pi^3*r[]^10) + 
    (128*G^3*m^3*x1*y2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x1*y2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (928*G^3*H1*m^3*x1*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (2944*G^3*H2*m^3*x1*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1*x2^2*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1*x2^2*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1*x2^2*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*x1*y2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1*y2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1*y2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (128*G^3*m^3*x1*y2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1*y2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*x1*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*x1*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^3*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^3*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^3*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x1*y1^2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*y1^2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*y1^2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^3*H1*m^3*x2*y1*\[ScriptA]*\[ScriptB]*Log[Pi])/(9*Pi^3*r[]^10) - 
    (128*G^3*m^3*x1*y2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1*y2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*x1*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*x1*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1*x2^2*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*x2^2*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*x2^2*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x1*y2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*y2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*y2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (256*G^3*m^3*x1*y2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x1*y2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (1856*G^3*H1*m^3*x1*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (5888*G^3*H2*m^3*x1*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1^3*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1^3*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1^3*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*x1*y1^2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1*y1^2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1*y1^2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^3*H1*m^3*x2*y1*\[ScriptA]*\[ScriptB]*Log[r[]])/(9*Pi^3*r[]^10) - 
    (256*G^3*m^3*x1*y2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x1*y2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (1856*G^3*H1*m^3*x1*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (5888*G^3*H2*m^3*x1*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1*x2^2*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1*x2^2*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1*x2^2*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*x1*y2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1*y2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1*y2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*x1*y2)/(81*Pi^3*r[]^8) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*m^3*x1*y2)/(3*Pi^2*r[]^8) + (248*G^2*m^2*x1*y2*\[ScriptA]^2)/
     (75*Pi^2*r[]^8) + (128*C1*G^2*m^2*x1*y2*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (64*C2*G^2*m^2*x1*y2*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (152*G^2*H1*m^2*x1*y2*\[ScriptA]^2)/(75*Pi^2*r[]^8) - 
    (656*G^2*H2*m^2*x1*y2*\[ScriptA]^2)/(75*Pi^2*r[]^8) + 
    (768*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*y2*\[ScriptA]^2)/(Pi*r[]^8) - 
    (16*G^2*m^2*x2*y1*\[ScriptA]*\[ScriptB])/(Pi^2*r[]^8) + 
    (64*G^2*H1*m^2*x2*y1*\[ScriptA]*\[ScriptB])/(3*Pi^2*r[]^8) + 
    (248*G^2*m^2*x1*y2*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (128*C1*G^2*m^2*x1*y2*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (64*C2*G^2*m^2*x1*y2*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (152*G^2*H1*m^2*x1*y2*\[ScriptB]^2)/(75*Pi^2*r[]^8) - 
    (656*G^2*H2*m^2*x1*y2*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (768*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*y2*\[ScriptB]^2)/(Pi*r[]^8) + 
    (64*G^3*m^3*x1*y2*Log[G*m])/(27*Pi^3*r[]^8) + 
    (32*G^2*m^2*x1*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H1*m^2*x1*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^2*H2*m^2*x1*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (32*G^2*m^2*x1*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H1*m^2*x1*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^2*H2*m^2*x1*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^3*m^3*x1*y2*Log[Pi])/(27*Pi^3*r[]^8) - 
    (32*G^2*m^2*x1*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x1*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*x1*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (32*G^2*m^2*x1*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x1*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*x1*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (128*G^3*m^3*x1*y2*Log[r[]])/(27*Pi^3*r[]^8) - 
    (64*G^2*m^2*x1*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H1*m^2*x1*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (128*G^2*H2*m^2*x1*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (64*G^2*m^2*x1*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H1*m^2*x1*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (128*G^2*H2*m^2*x1*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*x1*y2)/(27*Pi^2*r[]^6) - (32*"\!\(\*SuperscriptBox[SubscriptBo\
x[\(\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^2*m^2*x1*y2)/(Pi*r[]^6) + 
    (32*C1*G*m*x1*y2*\[ScriptA]^2)/(Pi*r[]^6) - 
    (16*C2*G*m*x1*y2*\[ScriptA]^2)/(Pi*r[]^6) + 
    (16*G*H1*m*x2*y1*\[ScriptA]*\[ScriptB])/(Pi*r[]^6) + 
    (32*C1*G*m*x1*y2*\[ScriptB]^2)/(Pi*r[]^6) - 
    (16*C2*G*m*x1*y2*\[ScriptB]^2)/(Pi*r[]^6) + (16*G^2*m^2*x1*y2*Log[G*m])/
     (9*Pi^2*r[]^6) - (16*G^2*m^2*x1*y2*Log[Pi])/(9*Pi^2*r[]^6) - 
    (32*G^2*m^2*x1*y2*Log[r[]])/(9*Pi^2*r[]^6) + 
    (256*G^3*m^3*x1^3*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1^3*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^3*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1^3*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1*y1^2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*y1^2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1*y1^2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1*x2^2*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*x2^2*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1*x2^2*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1*y2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1*y2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) - 
    (128*G^3*m^3*x1*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^10) + (896*C1*G^3*m^3*x1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*x1*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (2944*G^3*H2*m^3*x1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^3*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x1^3*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^3*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) + (64*G^2*m^2*x1*y1^2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*y1^2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x1*y1^2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) + 
    (64*G^3*H1*m^3*x2*y1*\[ScriptA]*\[ScriptB]*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (128*G^3*m^3*x1*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (928*G^3*H1*m^3*x1*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*x1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x1*x2^2*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*x2^2*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x1*x2^2*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x1*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x1*y2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^3*m^3*x1*y2*Subscript[\[Gamma], EM])/
     (27*Pi^3*r[]^8) - (32*G^2*m^2*x1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x1*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (64*G^2*H2*m^2*x1*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (32*G^2*m^2*x1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x1*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (64*G^2*H2*m^2*x1*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*x1*y2*Subscript[\[Gamma], EM])/(9*Pi^2*r[]^6), 
   (-1984*G^3*m^3*x1^2*y2^2*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1^2*y2^2*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1^2*y2^2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1^2*y2^2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^2*y2^2*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1^2*y2^2*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^2*y2^2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^2*y2^2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*y1^2*y2^2*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*y1^2*y2^2*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*y1^2*y2^2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*y1^2*y2^2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y1^2*y2^2*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*y1^2*y2^2*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y1^2*y2^2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y1^2*y2^2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x2^2*y2^2*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x2^2*y2^2*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x2^2*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x2^2*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2^2*y2^2*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x2^2*y2^2*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2^2*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2^2*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*y2^4*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*y2^4*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*y2^4*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*y2^4*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y2^4*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*y2^4*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y2^4*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y2^4*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (256*G^3*m^3*x1^2*y2^2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1^2*y2^2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1^2*y2^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1^2*y2^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*y1^2*y2^2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*y1^2*y2^2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*y1^2*y2^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*y1^2*y2^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x2^2*y2^2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x2^2*y2^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x2^2*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x2^2*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*y2^4*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*y2^4*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*y2^4*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*y2^4*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1^2*y2^2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1^2*y2^2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*y2^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1^2*y2^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*y1^2*y2^2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*y1^2*y2^2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*y1^2*y2^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*y1^2*y2^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2^2*y2^2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x2^2*y2^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2^2*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x2^2*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*y2^4*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*y2^4*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*y2^4*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*y2^4*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1^2*y2^2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1^2*y2^2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1^2*y2^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1^2*y2^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*y1^2*y2^2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*y1^2*y2^2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*y1^2*y2^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*y1^2*y2^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x2^2*y2^2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x2^2*y2^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x2^2*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x2^2*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*y2^4*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*y2^4*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*y2^4*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*y2^4*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (64*G^3*m^3*x1^2*\[ScriptA]^2)/(135*Pi^3*r[]^10) - 
    (224*C2*G^3*m^3*x1^2*\[ScriptA]^2)/(27*Pi^3*r[]^10) + 
    (4256*G^3*H1*m^3*x1^2*\[ScriptA]^2)/(405*Pi^3*r[]^10) - 
    (416*G^3*H2*m^3*x1^2*\[ScriptA]^2)/(405*Pi^3*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1^2*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (64*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (64*G^3*m^3*y1^2*\[ScriptA]^2)/(135*Pi^3*r[]^10) - 
    (224*C2*G^3*m^3*y1^2*\[ScriptA]^2)/(27*Pi^3*r[]^10) + 
    (4256*G^3*H1*m^3*y1^2*\[ScriptA]^2)/(405*Pi^3*r[]^10) - 
    (416*G^3*H2*m^3*y1^2*\[ScriptA]^2)/(405*Pi^3*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*y1^2*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (64*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (16*G^3*m^3*y2^2*\[ScriptA]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*y2^2*\[ScriptA]^2)/(27*Pi^3*r[]^10) + 
    (7456*G^3*H1*m^3*y2^2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) - 
    (20608*G^3*H2*m^3*y2^2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) + 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y2^2*\[ScriptA]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*y2^2*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (640*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y2^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y2^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1^2*y2^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1^2*y2^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1^2*y2^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^2*y2^2*\[ScriptA]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*y1^2*y2^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*y1^2*y2^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*y1^2*y2^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y1^2*y2^2*\[ScriptA]^2)/(Pi*r[]^10) - 
    (128*G^3*m^3*x2^2*\[ScriptB]^2)/(27*Pi^3*r[]^10) - 
    (224*C2*G^3*m^3*x2^2*\[ScriptB]^2)/(27*Pi^3*r[]^10) - 
    (736*G^3*H1*m^3*x2^2*\[ScriptB]^2)/(405*Pi^3*r[]^10) - 
    (416*G^3*H2*m^3*x2^2*\[ScriptB]^2)/(405*Pi^3*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x2^2*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (448*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (7024*G^3*m^3*y2^2*\[ScriptB]^2)/(675*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*y2^2*\[ScriptB]^2)/(27*Pi^3*r[]^10) - 
    (992*C2*G^3*m^3*y2^2*\[ScriptB]^2)/(27*Pi^3*r[]^10) + 
    (45248*G^3*H1*m^3*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) - 
    (31904*G^3*H2*m^3*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) + 
    (4864*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*y2^2*\[ScriptB]^2)/(Pi^2*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*y2^2*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (1088*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x2^2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x2^2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x2^2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2^2*y2^2*\[ScriptB]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*y2^4*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*y2^4*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*y2^4*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y2^4*\[ScriptB]^2)/(Pi*r[]^10) + 
    (32*G^3*m^3*x1^2*\[ScriptA]^2*Log[G*m])/(45*Pi^3*r[]^10) - 
    (64*C2*G^3*m^3*x1^2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (64*G^3*H1*m^3*x1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (128*G^3*H2*m^3*x1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (32*G^3*m^3*y1^2*\[ScriptA]^2*Log[G*m])/(45*Pi^3*r[]^10) - 
    (64*C2*G^3*m^3*y1^2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (64*G^3*H1*m^3*y1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (128*G^3*H2*m^3*y1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (64*G^3*m^3*y2^2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*y2^2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (1024*G^3*H1*m^3*y2^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (1792*G^3*H2*m^3*y2^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1^2*y2^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1^2*y2^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1^2*y2^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*y1^2*y2^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*y1^2*y2^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*y1^2*y2^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*x2^2*\[ScriptB]^2*Log[G*m])/(45*Pi^3*r[]^10) - 
    (64*C2*G^3*m^3*x2^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (1024*G^3*H1*m^3*x2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (128*G^3*H2*m^3*x2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (608*G^3*m^3*y2^2*\[ScriptB]^2*Log[G*m])/(45*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*y2^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) - 
    (64*C2*G^3*m^3*y2^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (896*G^3*H1*m^3*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (3968*G^3*H2*m^3*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x2^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x2^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x2^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*y2^4*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*y2^4*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*y2^4*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (32*G^3*m^3*x1^2*\[ScriptA]^2*Log[Pi])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*x1^2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (64*G^3*H1*m^3*x1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*x1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (32*G^3*m^3*y1^2*\[ScriptA]^2*Log[Pi])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*y1^2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (64*G^3*H1*m^3*y1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*y1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (64*G^3*m^3*y2^2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*y2^2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (1024*G^3*H1*m^3*y2^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (1792*G^3*H2*m^3*y2^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^2*y2^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^2*y2^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^2*y2^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*y1^2*y2^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*y1^2*y2^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*y1^2*y2^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (32*G^3*m^3*x2^2*\[ScriptB]^2*Log[Pi])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*x2^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (1024*G^3*H1*m^3*x2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*x2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (608*G^3*m^3*y2^2*\[ScriptB]^2*Log[Pi])/(45*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*y2^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*y2^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (896*G^3*H1*m^3*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (3968*G^3*H2*m^3*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x2^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*y2^4*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*y2^4*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*y2^4*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*x1^2*\[ScriptA]^2*Log[r[]])/(45*Pi^3*r[]^10) + 
    (128*C2*G^3*m^3*x1^2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (128*G^3*H1*m^3*x1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (256*G^3*H2*m^3*x1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (64*G^3*m^3*y1^2*\[ScriptA]^2*Log[r[]])/(45*Pi^3*r[]^10) + 
    (128*C2*G^3*m^3*y1^2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (128*G^3*H1*m^3*y1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (256*G^3*H2*m^3*y1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (128*G^3*m^3*y2^2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*y2^2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (2048*G^3*H1*m^3*y2^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (3584*G^3*H2*m^3*y2^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1^2*y2^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1^2*y2^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1^2*y2^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*y1^2*y2^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*y1^2*y2^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*y1^2*y2^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*x2^2*\[ScriptB]^2*Log[r[]])/(45*Pi^3*r[]^10) + 
    (128*C2*G^3*m^3*x2^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (2048*G^3*H1*m^3*x2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (256*G^3*H2*m^3*x2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (1216*G^3*m^3*y2^2*\[ScriptB]^2*Log[r[]])/(45*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*y2^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) + 
    (128*C2*G^3*m^3*y2^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (1792*G^3*H1*m^3*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (7936*G^3*H2*m^3*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x2^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x2^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x2^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*y2^4*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*y2^4*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*y2^4*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*y2^2)/(81*Pi^3*r[]^8) - (128*"\!\(\*SuperscriptBox[SubscriptB\
ox[\(\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*m^3*y2^2)/(3*Pi^2*r[]^8) + 
    (98*G^3*m^3*\[ScriptA]^2)/(225*Pi^3*r[]^8) + (76*C1*G^3*m^3*\[ScriptA]^2)/
     (27*Pi^3*r[]^8) - (8342*G^3*H1*m^3*\[ScriptA]^2)/(2025*Pi^3*r[]^8) + 
    (1856*G^3*H2*m^3*\[ScriptA]^2)/(2025*Pi^3*r[]^8) - 
    (160*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*\[ScriptA]^2)/(Pi^2*r[]^8) - 
    (16*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (64*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (88*G^2*m^2*x1^2*\[ScriptA]^2)/(75*Pi^2*r[]^8) - 
    (32*C2*G^2*m^2*x1^2*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (3364*G^2*H1*m^2*x1^2*\[ScriptA]^2)/(225*Pi^2*r[]^8) - 
    (1192*G^2*H2*m^2*x1^2*\[ScriptA]^2)/(225*Pi^2*r[]^8) + 
    (192*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^2*\[ScriptA]^2)/(Pi*r[]^8) - 
    (88*G^2*m^2*y1^2*\[ScriptA]^2)/(75*Pi^2*r[]^8) - 
    (32*C2*G^2*m^2*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (3364*G^2*H1*m^2*y1^2*\[ScriptA]^2)/(225*Pi^2*r[]^8) - 
    (1192*G^2*H2*m^2*y1^2*\[ScriptA]^2)/(225*Pi^2*r[]^8) + 
    (192*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y1^2*\[ScriptA]^2)/(Pi*r[]^8) - 
    (176*G^2*m^2*y2^2*\[ScriptA]^2)/(75*Pi^2*r[]^8) + 
    (128*C1*G^2*m^2*y2^2*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (8*G^2*H1*m^2*y2^2*\[ScriptA]^2)/(25*Pi^2*r[]^8) - 
    (176*G^2*H2*m^2*y2^2*\[ScriptA]^2)/(25*Pi^2*r[]^8) + 
    (384*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y2^2*\[ScriptA]^2)/(Pi*r[]^8) - 
    (1114*G^3*m^3*\[ScriptB]^2)/(675*Pi^3*r[]^8) + 
    (76*C1*G^3*m^3*\[ScriptB]^2)/(27*Pi^3*r[]^8) + 
    (148*C2*G^3*m^3*\[ScriptB]^2)/(27*Pi^3*r[]^8) - 
    (3668*G^3*H1*m^3*\[ScriptB]^2)/(2025*Pi^3*r[]^8) + 
    (224*G^3*H2*m^3*\[ScriptB]^2)/(2025*Pi^3*r[]^8) - 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (160*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*\[ScriptB]^2)/(Pi^2*r[]^8) + 
    (32*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*\[ScriptB]^2)/(Pi^2*r[]^8) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (64*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (1112*G^2*m^2*x2^2*\[ScriptB]^2)/(75*Pi^2*r[]^8) - 
    (32*C2*G^2*m^2*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (1436*G^2*H1*m^2*x2^2*\[ScriptB]^2)/(225*Pi^2*r[]^8) - 
    (1192*G^2*H2*m^2*x2^2*\[ScriptB]^2)/(225*Pi^2*r[]^8) + 
    (192*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2^2*\[ScriptB]^2)/(Pi*r[]^8) + 
    (584*G^2*m^2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (128*C1*G^2*m^2*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (160*C2*G^2*m^2*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (4348*G^2*H1*m^2*y2^2*\[ScriptB]^2)/(225*Pi^2*r[]^8) - 
    (3544*G^2*H2*m^2*y2^2*\[ScriptB]^2)/(225*Pi^2*r[]^8) + 
    (1344*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y2^2*\[ScriptB]^2)/(Pi*r[]^8) + 
    (64*G^3*m^3*y2^2*Log[G*m])/(27*Pi^3*r[]^8) + 
    (80*C1*G^3*m^3*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^8) + 
    (8*G^3*H1*m^3*\[ScriptA]^2*Log[G*m])/(27*Pi^3*r[]^8) - 
    (32*G^3*H2*m^3*\[ScriptA]^2*Log[G*m])/(27*Pi^3*r[]^8) + 
    (8*G^2*m^2*x1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (8*G^2*H1*m^2*x1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (16*G^2*H2*m^2*x1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (8*G^2*H1*m^2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (16*G^2*H2*m^2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (16*G^2*m^2*y2^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (16*G^2*H1*m^2*y2^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H2*m^2*y2^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^3*m^3*\[ScriptB]^2*Log[G*m])/(45*Pi^3*r[]^8) + 
    (80*C1*G^3*m^3*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^8) - 
    (16*C2*G^3*m^3*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^8) - 
    (224*G^3*H1*m^3*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^8) + 
    (32*G^3*H2*m^3*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^8) + 
    (8*G^2*m^2*x2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (8*G^2*H1*m^2*x2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (16*G^2*H2*m^2*x2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (56*G^2*m^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (56*G^2*H1*m^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (112*G^2*H2*m^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^3*m^3*y2^2*Log[Pi])/(27*Pi^3*r[]^8) - 
    (80*C1*G^3*m^3*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^8) - 
    (8*G^3*H1*m^3*\[ScriptA]^2*Log[Pi])/(27*Pi^3*r[]^8) + 
    (32*G^3*H2*m^3*\[ScriptA]^2*Log[Pi])/(27*Pi^3*r[]^8) - 
    (8*G^2*m^2*x1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (8*G^2*H1*m^2*x1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*x1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (8*G^2*m^2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (8*G^2*H1*m^2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*y2^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*y2^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*y2^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^3*m^3*\[ScriptB]^2*Log[Pi])/(45*Pi^3*r[]^8) - 
    (80*C1*G^3*m^3*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^8) + 
    (16*C2*G^3*m^3*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^8) + 
    (224*G^3*H1*m^3*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^8) - 
    (32*G^3*H2*m^3*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^8) - 
    (8*G^2*m^2*x2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (8*G^2*H1*m^2*x2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*x2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (56*G^2*m^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (56*G^2*H1*m^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (112*G^2*H2*m^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (128*G^3*m^3*y2^2*Log[r[]])/(27*Pi^3*r[]^8) - 
    (160*C1*G^3*m^3*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^8) - 
    (16*G^3*H1*m^3*\[ScriptA]^2*Log[r[]])/(27*Pi^3*r[]^8) + 
    (64*G^3*H2*m^3*\[ScriptA]^2*Log[r[]])/(27*Pi^3*r[]^8) - 
    (16*G^2*m^2*x1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*x1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*x1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (32*G^2*m^2*y2^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*y2^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*y2^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^3*m^3*\[ScriptB]^2*Log[r[]])/(45*Pi^3*r[]^8) - 
    (160*C1*G^3*m^3*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^8) + 
    (32*C2*G^3*m^3*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^8) + 
    (448*G^3*H1*m^3*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^8) - 
    (64*G^3*H2*m^3*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^8) - 
    (16*G^2*m^2*x2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*x2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*x2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (112*G^2*m^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (112*G^2*H1*m^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (224*G^2*H2*m^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*y2^2)/(27*Pi^2*r[]^6) - (32*"\!\(\*SuperscriptBox[SubscriptBox\
[\(\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^2*m^2*y2^2)/(Pi*r[]^6) + 
    (188*G^2*m^2*\[ScriptA]^2)/(225*Pi^2*r[]^6) - 
    (1388*G^2*H1*m^2*\[ScriptA]^2)/(225*Pi^2*r[]^6) + 
    (664*G^2*H2*m^2*\[ScriptA]^2)/(225*Pi^2*r[]^6) - 
    (64*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*\[ScriptA]^2)/(Pi*r[]^6) + (16*G*H1*m*x1^2*\[ScriptA]^2)/
     (3*Pi*r[]^6) - (16*G*H2*m*x1^2*\[ScriptA]^2)/(3*Pi*r[]^6) + 
    (16*G*H1*m*y1^2*\[ScriptA]^2)/(3*Pi*r[]^6) - 
    (16*G*H2*m*y1^2*\[ScriptA]^2)/(3*Pi*r[]^6) + 
    (32*C1*G*m*y2^2*\[ScriptA]^2)/(Pi*r[]^6) - (524*G^2*m^2*\[ScriptB]^2)/
     (225*Pi^2*r[]^6) + (32*C2*G^2*m^2*\[ScriptB]^2)/(3*Pi^2*r[]^6) - 
    (376*G^2*H1*m^2*\[ScriptB]^2)/(225*Pi^2*r[]^6) + 
    (176*G^2*H2*m^2*\[ScriptB]^2)/(75*Pi^2*r[]^6) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*\[ScriptB]^2)/(Pi*r[]^6) - (32*G*H1*m*x2^2*\[ScriptB]^2)/
     (3*Pi*r[]^6) - (16*G*H2*m*x2^2*\[ScriptB]^2)/(3*Pi*r[]^6) + 
    (32*C1*G*m*y2^2*\[ScriptB]^2)/(Pi*r[]^6) - (32*C2*G*m*y2^2*\[ScriptB]^2)/
     (Pi*r[]^6) + (16*G*H1*m*y2^2*\[ScriptB]^2)/(3*Pi*r[]^6) - 
    (16*G*H2*m*y2^2*\[ScriptB]^2)/(3*Pi*r[]^6) + (16*G^2*m^2*y2^2*Log[G*m])/
     (9*Pi^2*r[]^6) - (8*G^2*m^2*\[ScriptA]^2*Log[G*m])/(15*Pi^2*r[]^6) + 
    (8*G^2*H1*m^2*\[ScriptA]^2*Log[G*m])/(15*Pi^2*r[]^6) + 
    (16*G^2*H2*m^2*\[ScriptA]^2*Log[G*m])/(15*Pi^2*r[]^6) - 
    (16*G^2*m^2*\[ScriptB]^2*Log[G*m])/(15*Pi^2*r[]^6) + 
    (16*G^2*H1*m^2*\[ScriptB]^2*Log[G*m])/(15*Pi^2*r[]^6) + 
    (32*G^2*H2*m^2*\[ScriptB]^2*Log[G*m])/(15*Pi^2*r[]^6) - 
    (16*G^2*m^2*y2^2*Log[Pi])/(9*Pi^2*r[]^6) + 
    (8*G^2*m^2*\[ScriptA]^2*Log[Pi])/(15*Pi^2*r[]^6) - 
    (8*G^2*H1*m^2*\[ScriptA]^2*Log[Pi])/(15*Pi^2*r[]^6) - 
    (16*G^2*H2*m^2*\[ScriptA]^2*Log[Pi])/(15*Pi^2*r[]^6) + 
    (16*G^2*m^2*\[ScriptB]^2*Log[Pi])/(15*Pi^2*r[]^6) - 
    (16*G^2*H1*m^2*\[ScriptB]^2*Log[Pi])/(15*Pi^2*r[]^6) - 
    (32*G^2*H2*m^2*\[ScriptB]^2*Log[Pi])/(15*Pi^2*r[]^6) - 
    (32*G^2*m^2*y2^2*Log[r[]])/(9*Pi^2*r[]^6) + 
    (16*G^2*m^2*\[ScriptA]^2*Log[r[]])/(15*Pi^2*r[]^6) - 
    (16*G^2*H1*m^2*\[ScriptA]^2*Log[r[]])/(15*Pi^2*r[]^6) - 
    (32*G^2*H2*m^2*\[ScriptA]^2*Log[r[]])/(15*Pi^2*r[]^6) + 
    (32*G^2*m^2*\[ScriptB]^2*Log[r[]])/(15*Pi^2*r[]^6) - 
    (32*G^2*H1*m^2*\[ScriptB]^2*Log[r[]])/(15*Pi^2*r[]^6) - 
    (64*G^2*H2*m^2*\[ScriptB]^2*Log[r[]])/(15*Pi^2*r[]^6) - 
    (8*G^2*m^2)/(27*Pi^2*r[]^4) + (8*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^2*m^2)/(Pi*r[]^4) - 
    (8*C1*G*m*\[ScriptA]^2)/(Pi*r[]^4) - (8*G*H1*m*\[ScriptA]^2)/
     (3*Pi*r[]^4) + (8*G*H2*m*\[ScriptA]^2)/(3*Pi*r[]^4) - 
    (8*C1*G*m*\[ScriptB]^2)/(Pi*r[]^4) + (8*C2*G*m*\[ScriptB]^2)/(Pi*r[]^4) + 
    (4*G*H1*m*\[ScriptB]^2)/(3*Pi*r[]^4) + (8*G*H2*m*\[ScriptB]^2)/
     (3*Pi*r[]^4) - (4*G^2*m^2*Log[G*m])/(9*Pi^2*r[]^4) + 
    (4*G^2*m^2*Log[Pi])/(9*Pi^2*r[]^4) + (8*G^2*m^2*Log[r[]])/
     (9*Pi^2*r[]^4) - (4*G*m)/(3*Pi*r[]^2) + 
    (256*G^3*m^3*x1^2*y2^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1^2*y2^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*y2^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1^2*y2^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*y1^2*y2^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*y1^2*y2^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*y1^2*y2^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*y1^2*y2^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2^2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2^2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2^2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2^2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*y2^4*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*y2^4*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*y2^4*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*y2^4*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) - 
    (32*G^3*m^3*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (64*G^3*H1*m^3*x1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) - (32*G^3*m^3*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (64*G^3*H1*m^3*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) - (64*G^3*m^3*y2^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*y2^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (1024*G^3*H1*m^3*y2^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (1792*G^3*H2*m^3*y2^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x1^2*y2^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^2*y2^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x1^2*y2^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*y1^2*y2^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*y1^2*y2^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*y1^2*y2^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (32*G^3*m^3*x2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (45*Pi^3*r[]^10) + (64*C2*G^3*m^3*x2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^10) - 
    (1024*G^3*H1*m^3*x2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) - (128*G^3*H2*m^3*x2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) - 
    (608*G^3*m^3*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (45*Pi^3*r[]^10) + (896*C1*G^3*m^3*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (896*G^3*H1*m^3*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (3968*G^3*H2*m^3*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x2^2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x2^2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*y2^4*\[ScriptB]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*y2^4*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*y2^4*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*y2^2*Subscript[\[Gamma], EM])/(27*Pi^3*r[]^8) - 
    (80*C1*G^3*m^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/(9*Pi^3*r[]^8) - 
    (8*G^3*H1*m^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/(27*Pi^3*r[]^8) + 
    (32*G^3*H2*m^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/(27*Pi^3*r[]^8) - 
    (8*G^2*m^2*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (8*G^2*H1*m^2*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) - (8*G^2*m^2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (8*G^2*H1*m^2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) - (16*G^2*m^2*y2^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (16*G^2*H1*m^2*y2^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*y2^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (32*G^3*m^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (45*Pi^3*r[]^8) - (80*C1*G^3*m^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^8) + (16*C2*G^3*m^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^8) + (224*G^3*H1*m^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^8) - (32*G^3*H2*m^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^8) - (8*G^2*m^2*x2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (8*G^2*H1*m^2*x2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*x2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) - (56*G^2*m^2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (56*G^2*H1*m^2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (112*G^2*H2*m^2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) - (16*G^2*m^2*y2^2*Subscript[\[Gamma], EM])/
     (9*Pi^2*r[]^6) + (8*G^2*m^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) - (8*G^2*H1*m^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) - (16*G^2*H2*m^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) + (16*G^2*m^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) - (16*G^2*H1*m^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) - (32*G^2*H2*m^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) + (4*G^2*m^2*Subscript[\[Gamma], EM])/(9*Pi^2*r[]^4), 
   (-1984*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1^2*x2*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1^2*x2*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^2*x2*y2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^2*x2*y2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x2*y1^2*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x2*y1^2*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2*y1^2*y2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2*y1^2*y2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x2^3*y2*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x2^3*y2*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x2^3*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x2^3*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2^3*y2*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x2^3*y2*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2^3*y2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2^3*y2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x2*y2^3*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x2*y2^3*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x2*y2^3*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x2*y2^3*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2*y2^3*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x2*y2^3*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2*y2^3*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2*y2^3*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (256*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x2^3*y2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x2^3*y2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x2^3*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x2^3*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x2*y2^3*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x2*y2^3*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x2*y2^3*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x2*y2^3*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2^3*y2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x2^3*y2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2^3*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x2^3*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2*y2^3*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x2*y2^3*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2*y2^3*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x2*y2^3*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x2^3*y2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x2^3*y2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x2^3*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x2^3*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x2*y2^3*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x2*y2^3*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x2*y2^3*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x2*y2^3*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (16*G^3*m^3*x2*y2*\[ScriptA]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x2*y2*\[ScriptA]^2)/(27*Pi^3*r[]^10) + 
    (7456*G^3*H1*m^3*x2*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) - 
    (20608*G^3*H2*m^3*x2*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) + 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2*y2*\[ScriptA]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x2*y2*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (640*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2*y2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2*y2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1^2*x2*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1^2*x2*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1^2*x2*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^2*x2*y2*\[ScriptA]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*x2*y1^2*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x2*y1^2*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x2*y1^2*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2*y1^2*y2*\[ScriptA]^2)/(Pi*r[]^10) + 
    (1136*G^3*m^3*x2*y2*\[ScriptB]^2)/(75*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x2*y2*\[ScriptB]^2)/(27*Pi^3*r[]^10) - 
    (256*C2*G^3*m^3*x2*y2*\[ScriptB]^2)/(9*Pi^3*r[]^10) + 
    (48928*G^3*H1*m^3*x2*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) - 
    (29824*G^3*H2*m^3*x2*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) + 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2*y2*\[ScriptB]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x2*y2*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (640*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2*y2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2*y2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x2^3*y2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x2^3*y2*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x2^3*y2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2^3*y2*\[ScriptB]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*x2*y2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x2*y2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x2*y2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2*y2^3*\[ScriptB]^2)/(Pi*r[]^10) + 
    (64*G^3*m^3*x2*y2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x2*y2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (1024*G^3*H1*m^3*x2*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (1792*G^3*H2*m^3*x2*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1^2*x2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1^2*x2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1^2*x2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*x2*y1^2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x2*y1^2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x2*y1^2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^3*m^3*x2*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x2*y2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) - 
    (128*G^3*H1*m^3*x2*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (4096*G^3*H2*m^3*x2*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x2^3*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x2^3*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x2^3*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*x2*y2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x2*y2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x2*y2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*x2*y2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x2*y2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (1024*G^3*H1*m^3*x2*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (1792*G^3*H2*m^3*x2*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^2*x2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^2*x2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^2*x2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x2*y1^2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2*y1^2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2*y1^2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*x2*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x2*y2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) + 
    (128*G^3*H1*m^3*x2*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (4096*G^3*H2*m^3*x2*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x2^3*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^3*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2^3*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x2*y2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2*y2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2*y2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^3*m^3*x2*y2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x2*y2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (2048*G^3*H1*m^3*x2*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (3584*G^3*H2*m^3*x2*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1^2*x2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1^2*x2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1^2*x2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*x2*y1^2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x2*y1^2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x2*y1^2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^3*m^3*x2*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x2*y2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) + 
    (256*G^3*H1*m^3*x2*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (8192*G^3*H2*m^3*x2*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x2^3*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x2^3*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x2^3*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*x2*y2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x2*y2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x2*y2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*x2*y2)/(81*Pi^3*r[]^8) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*m^3*x2*y2)/(3*Pi^2*r[]^8) - (176*G^2*m^2*x2*y2*\[ScriptA]^2)/
     (75*Pi^2*r[]^8) + (128*C1*G^2*m^2*x2*y2*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (8*G^2*H1*m^2*x2*y2*\[ScriptA]^2)/(25*Pi^2*r[]^8) - 
    (176*G^2*H2*m^2*x2*y2*\[ScriptA]^2)/(25*Pi^2*r[]^8) + 
    (384*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2*y2*\[ScriptA]^2)/(Pi*r[]^8) - 
    (176*G^2*m^2*x2*y2*\[ScriptB]^2)/(25*Pi^2*r[]^8) + 
    (128*C1*G^2*m^2*x2*y2*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (128*C2*G^2*m^2*x2*y2*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (1928*G^2*H1*m^2*x2*y2*\[ScriptB]^2)/(75*Pi^2*r[]^8) - 
    (784*G^2*H2*m^2*x2*y2*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (1152*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2*y2*\[ScriptB]^2)/(Pi*r[]^8) + 
    (64*G^3*m^3*x2*y2*Log[G*m])/(27*Pi^3*r[]^8) + 
    (16*G^2*m^2*x2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (16*G^2*H1*m^2*x2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H2*m^2*x2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (48*G^2*m^2*x2*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (48*G^2*H1*m^2*x2*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (96*G^2*H2*m^2*x2*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^3*m^3*x2*y2*Log[Pi])/(27*Pi^3*r[]^8) - 
    (16*G^2*m^2*x2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*x2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*x2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (48*G^2*m^2*x2*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (48*G^2*H1*m^2*x2*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (96*G^2*H2*m^2*x2*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (128*G^3*m^3*x2*y2*Log[r[]])/(27*Pi^3*r[]^8) - 
    (32*G^2*m^2*x2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*x2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (96*G^2*m^2*x2*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (96*G^2*H1*m^2*x2*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (192*G^2*H2*m^2*x2*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*x2*y2)/(27*Pi^2*r[]^6) - (32*"\!\(\*SuperscriptBox[SubscriptBo\
x[\(\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^2*m^2*x2*y2)/(Pi*r[]^6) + 
    (32*C1*G*m*x2*y2*\[ScriptA]^2)/(Pi*r[]^6) + 
    (32*C1*G*m*x2*y2*\[ScriptB]^2)/(Pi*r[]^6) - 
    (32*C2*G*m*x2*y2*\[ScriptB]^2)/(Pi*r[]^6) + 
    (16*G*H1*m*x2*y2*\[ScriptB]^2)/(Pi*r[]^6) + (16*G^2*m^2*x2*y2*Log[G*m])/
     (9*Pi^2*r[]^6) - (16*G^2*m^2*x2*y2*Log[Pi])/(9*Pi^2*r[]^6) - 
    (32*G^2*m^2*x2*y2*Log[r[]])/(9*Pi^2*r[]^6) + 
    (256*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*x2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1^2*x2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2*y1^2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2*y1^2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2^3*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2^3*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2^3*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2^3*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2*y2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2*y2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) - 
    (64*G^3*m^3*x2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^10) + (896*C1*G^3*m^3*x2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^10) - 
    (1024*G^3*H1*m^3*x2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (1792*G^3*H2*m^3*x2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^2*x2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x1^2*x2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^2*x2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) + (64*G^2*m^2*x2*y1^2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2*y1^2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x2*y1^2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*x2*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/(5*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x2*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) + (128*G^3*H1*m^3*x2*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (4096*G^3*H2*m^3*x2*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x2^3*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^3*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x2^3*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x2*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x2*y2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^3*m^3*x2*y2*Subscript[\[Gamma], EM])/
     (27*Pi^3*r[]^8) - (16*G^2*m^2*x2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*x2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (32*G^2*H2*m^2*x2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (48*G^2*m^2*x2*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (48*G^2*H1*m^2*x2*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (96*G^2*H2*m^2*x2*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*x2*y2*Subscript[\[Gamma], EM])/(9*Pi^2*r[]^6)}, 
  {(160*G^3*m^3*y2*\[ScriptB])/(27*Pi^3*r[]^8) + 
    (32*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*m^3*y2*\[ScriptB])/(Pi^2*r[]^8) - 
    (16*G^3*m^3*y2*\[ScriptB]*Log[G*m])/(9*Pi^3*r[]^8) + 
    (16*G^3*m^3*y2*\[ScriptB]*Log[Pi])/(9*Pi^3*r[]^8) + 
    (32*G^3*m^3*y2*\[ScriptB]*Log[r[]])/(9*Pi^3*r[]^8) - 
    (16*G^2*m^2*y2*\[ScriptB])/(3*Pi^2*r[]^6) + (4*G*m*y2*\[ScriptB])/
     (Pi*r[]^4) + (16*G^3*m^3*y2*\[ScriptB]*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^8), (-1984*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2)/
     (225*Pi^3*r[]^12) + (832*C2*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2)/
     (27*Pi^3*r[]^12) - (40544*G^3*H1*m^3*x1^2*x2*y1*\[ScriptA]^2)/
     (2025*Pi^3*r[]^12) + (50432*G^3*H2*m^3*x1^2*x2*y1*\[ScriptA]^2)/
     (2025*Pi^3*r[]^12) - (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(2\)], \(free\)]\)"*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2)/
     (Pi^2*r[]^12) - (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*C2*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2)/
     (Pi^2*r[]^12) + (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*H1*m^3*x1^2*x2*y1*\[ScriptA]^2)/
     (3*Pi^2*r[]^12) - (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*H2*m^3*x1^2*x2*y1*\[ScriptA]^2)/
     (3*Pi^2*r[]^12) - (1984*G^3*m^3*x2*y1^3*\[ScriptA]^2)/
     (225*Pi^3*r[]^12) + (832*C2*G^3*m^3*x2*y1^3*\[ScriptA]^2)/
     (27*Pi^3*r[]^12) - (40544*G^3*H1*m^3*x2*y1^3*\[ScriptA]^2)/
     (2025*Pi^3*r[]^12) + (50432*G^3*H2*m^3*x2*y1^3*\[ScriptA]^2)/
     (2025*Pi^3*r[]^12) - (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(2\)], \(free\)]\)"*G^3*m^3*x2*y1^3*\[ScriptA]^2)/
     (Pi^2*r[]^12) - (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*C2*G^3*m^3*x2*y1^3*\[ScriptA]^2)/
     (Pi^2*r[]^12) + (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*H1*m^3*x2*y1^3*\[ScriptA]^2)/
     (3*Pi^2*r[]^12) - (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*H2*m^3*x2*y1^3*\[ScriptA]^2)/
     (3*Pi^2*r[]^12) - (1984*G^3*m^3*x2^3*y1*\[ScriptB]^2)/
     (225*Pi^3*r[]^12) + (832*C2*G^3*m^3*x2^3*y1*\[ScriptB]^2)/
     (27*Pi^3*r[]^12) - (40544*G^3*H1*m^3*x2^3*y1*\[ScriptB]^2)/
     (2025*Pi^3*r[]^12) + (50432*G^3*H2*m^3*x2^3*y1*\[ScriptB]^2)/
     (2025*Pi^3*r[]^12) - (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(2\)], \(free\)]\)"*G^3*m^3*x2^3*y1*\[ScriptB]^2)/
     (Pi^2*r[]^12) - (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*C2*G^3*m^3*x2^3*y1*\[ScriptB]^2)/
     (Pi^2*r[]^12) + (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*H1*m^3*x2^3*y1*\[ScriptB]^2)/
     (3*Pi^2*r[]^12) - (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*H2*m^3*x2^3*y1*\[ScriptB]^2)/
     (3*Pi^2*r[]^12) - (1984*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2)/
     (225*Pi^3*r[]^12) + (832*C2*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2)/
     (27*Pi^3*r[]^12) - (40544*G^3*H1*m^3*x2*y1*y2^2*\[ScriptB]^2)/
     (2025*Pi^3*r[]^12) + (50432*G^3*H2*m^3*x2*y1*y2^2*\[ScriptB]^2)/
     (2025*Pi^3*r[]^12) - (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(2\)], \(free\)]\)"*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2)/
     (Pi^2*r[]^12) - (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*C2*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2)/
     (Pi^2*r[]^12) + (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*H1*m^3*x2*y1*y2^2*\[ScriptB]^2)/
     (3*Pi^2*r[]^12) - (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*H2*m^3*x2*y1*y2^2*\[ScriptB]^2)/
     (3*Pi^2*r[]^12) - (256*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[G*m])/
     (15*Pi^3*r[]^12) + (896*C2*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[G*m])/
     (9*Pi^3*r[]^12) - (3776*G^3*H1*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[G*m])/
     (135*Pi^3*r[]^12) + (5888*G^3*H2*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[G*m])/
     (135*Pi^3*r[]^12) - (256*G^3*m^3*x2*y1^3*\[ScriptA]^2*Log[G*m])/
     (15*Pi^3*r[]^12) + (896*C2*G^3*m^3*x2*y1^3*\[ScriptA]^2*Log[G*m])/
     (9*Pi^3*r[]^12) - (3776*G^3*H1*m^3*x2*y1^3*\[ScriptA]^2*Log[G*m])/
     (135*Pi^3*r[]^12) + (5888*G^3*H2*m^3*x2*y1^3*\[ScriptA]^2*Log[G*m])/
     (135*Pi^3*r[]^12) - (256*G^3*m^3*x2^3*y1*\[ScriptB]^2*Log[G*m])/
     (15*Pi^3*r[]^12) + (896*C2*G^3*m^3*x2^3*y1*\[ScriptB]^2*Log[G*m])/
     (9*Pi^3*r[]^12) - (3776*G^3*H1*m^3*x2^3*y1*\[ScriptB]^2*Log[G*m])/
     (135*Pi^3*r[]^12) + (5888*G^3*H2*m^3*x2^3*y1*\[ScriptB]^2*Log[G*m])/
     (135*Pi^3*r[]^12) - (256*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[G*m])/
     (15*Pi^3*r[]^12) + (896*C2*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[G*m])/
     (9*Pi^3*r[]^12) - (3776*G^3*H1*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[G*m])/
     (135*Pi^3*r[]^12) + (5888*G^3*H2*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[G*m])/
     (135*Pi^3*r[]^12) + (256*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[Pi])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[Pi])/
     (9*Pi^3*r[]^12) + (3776*G^3*H1*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[Pi])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[Pi])/
     (135*Pi^3*r[]^12) + (256*G^3*m^3*x2*y1^3*\[ScriptA]^2*Log[Pi])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2*y1^3*\[ScriptA]^2*Log[Pi])/
     (9*Pi^3*r[]^12) + (3776*G^3*H1*m^3*x2*y1^3*\[ScriptA]^2*Log[Pi])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2*y1^3*\[ScriptA]^2*Log[Pi])/
     (135*Pi^3*r[]^12) + (256*G^3*m^3*x2^3*y1*\[ScriptB]^2*Log[Pi])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2^3*y1*\[ScriptB]^2*Log[Pi])/
     (9*Pi^3*r[]^12) + (3776*G^3*H1*m^3*x2^3*y1*\[ScriptB]^2*Log[Pi])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2^3*y1*\[ScriptB]^2*Log[Pi])/
     (135*Pi^3*r[]^12) + (256*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[Pi])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[Pi])/
     (9*Pi^3*r[]^12) + (3776*G^3*H1*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[Pi])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[Pi])/
     (135*Pi^3*r[]^12) + (512*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[r[]])/
     (15*Pi^3*r[]^12) - (1792*C2*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[r[]])/
     (9*Pi^3*r[]^12) + (7552*G^3*H1*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[r[]])/
     (135*Pi^3*r[]^12) - (11776*G^3*H2*m^3*x1^2*x2*y1*\[ScriptA]^2*Log[r[]])/
     (135*Pi^3*r[]^12) + (512*G^3*m^3*x2*y1^3*\[ScriptA]^2*Log[r[]])/
     (15*Pi^3*r[]^12) - (1792*C2*G^3*m^3*x2*y1^3*\[ScriptA]^2*Log[r[]])/
     (9*Pi^3*r[]^12) + (7552*G^3*H1*m^3*x2*y1^3*\[ScriptA]^2*Log[r[]])/
     (135*Pi^3*r[]^12) - (11776*G^3*H2*m^3*x2*y1^3*\[ScriptA]^2*Log[r[]])/
     (135*Pi^3*r[]^12) + (512*G^3*m^3*x2^3*y1*\[ScriptB]^2*Log[r[]])/
     (15*Pi^3*r[]^12) - (1792*C2*G^3*m^3*x2^3*y1*\[ScriptB]^2*Log[r[]])/
     (9*Pi^3*r[]^12) + (7552*G^3*H1*m^3*x2^3*y1*\[ScriptB]^2*Log[r[]])/
     (135*Pi^3*r[]^12) - (11776*G^3*H2*m^3*x2^3*y1*\[ScriptB]^2*Log[r[]])/
     (135*Pi^3*r[]^12) + (512*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[r[]])/
     (15*Pi^3*r[]^12) - (1792*C2*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[r[]])/
     (9*Pi^3*r[]^12) + (7552*G^3*H1*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[r[]])/
     (135*Pi^3*r[]^12) - (11776*G^3*H2*m^3*x2*y1*y2^2*\[ScriptB]^2*Log[r[]])/
     (135*Pi^3*r[]^12) + (1232*G^3*m^3*x2*y1*\[ScriptA]^2)/
     (225*Pi^3*r[]^10) - (64*C1*G^3*m^3*x2*y1*\[ScriptA]^2)/
     (27*Pi^3*r[]^10) - (128*C2*G^3*m^3*x2*y1*\[ScriptA]^2)/(9*Pi^3*r[]^10) + 
    (15712*G^3*H1*m^3*x2*y1*\[ScriptA]^2)/(2025*Pi^3*r[]^10) - 
    (25216*G^3*H2*m^3*x2*y1*\[ScriptA]^2)/(2025*Pi^3*r[]^10) + 
    (1024*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2*y1*\[ScriptA]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x2*y1*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (832*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2*y1*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2*y1*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1^2*x2*y1*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1^2*x2*y1*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1^2*x2*y1*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^2*x2*y1*\[ScriptA]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*x2*y1^3*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x2*y1^3*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x2*y1^3*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2*y1^3*\[ScriptA]^2)/(Pi*r[]^10) + 
    (64*G^3*m^3*x1*y2*\[ScriptA]*\[ScriptB])/(15*Pi^3*r[]^10) + 
    (1664*G^3*H1*m^3*x1*y2*\[ScriptA]*\[ScriptB])/(135*Pi^3*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*y2*\[ScriptA]*\[ScriptB])/(Pi^2*r[]^10) + 
    (1232*G^3*m^3*x2*y1*\[ScriptB]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x2*y1*\[ScriptB]^2)/(27*Pi^3*r[]^10) - 
    (128*C2*G^3*m^3*x2*y1*\[ScriptB]^2)/(9*Pi^3*r[]^10) + 
    (15712*G^3*H1*m^3*x2*y1*\[ScriptB]^2)/(2025*Pi^3*r[]^10) - 
    (25216*G^3*H2*m^3*x2*y1*\[ScriptB]^2)/(2025*Pi^3*r[]^10) + 
    (1024*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2*y1*\[ScriptB]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x2*y1*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (832*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2*y1*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2*y1*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x2^3*y1*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x2^3*y1*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x2^3*y1*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2^3*y1*\[ScriptB]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*x2*y1*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x2*y1*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x2*y1*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2*y1*y2^2*\[ScriptB]^2)/(Pi*r[]^10) + 
    (128*G^3*m^3*x2*y1*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x2*y1*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (928*G^3*H1*m^3*x2*y1*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (2944*G^3*H2*m^3*x2*y1*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1^2*x2*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1^2*x2*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1^2*x2*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*x2*y1^3*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x2*y1^3*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x2*y1^3*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^3*H1*m^3*x1*y2*\[ScriptA]*\[ScriptB]*Log[G*m])/(9*Pi^3*r[]^10) + 
    (128*G^3*m^3*x2*y1*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x2*y1*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (928*G^3*H1*m^3*x2*y1*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (2944*G^3*H2*m^3*x2*y1*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x2^3*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x2^3*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x2^3*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*x2*y1*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x2*y1*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x2*y1*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (128*G^3*m^3*x2*y1*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x2*y1*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*x2*y1*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*x2*y1*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^2*x2*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^2*x2*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^2*x2*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x2*y1^3*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2*y1^3*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2*y1^3*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^3*H1*m^3*x1*y2*\[ScriptA]*\[ScriptB]*Log[Pi])/(9*Pi^3*r[]^10) - 
    (128*G^3*m^3*x2*y1*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x2*y1*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*x2*y1*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*x2*y1*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x2^3*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^3*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2^3*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x2*y1*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2*y1*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2*y1*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (256*G^3*m^3*x2*y1*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x2*y1*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (1856*G^3*H1*m^3*x2*y1*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (5888*G^3*H2*m^3*x2*y1*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1^2*x2*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1^2*x2*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1^2*x2*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*x2*y1^3*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x2*y1^3*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x2*y1^3*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^3*H1*m^3*x1*y2*\[ScriptA]*\[ScriptB]*Log[r[]])/(9*Pi^3*r[]^10) - 
    (256*G^3*m^3*x2*y1*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x2*y1*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (1856*G^3*H1*m^3*x2*y1*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (5888*G^3*H2*m^3*x2*y1*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x2^3*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x2^3*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x2^3*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*x2*y1*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x2*y1*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x2*y1*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*x2*y1)/(81*Pi^3*r[]^8) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*m^3*x2*y1)/(3*Pi^2*r[]^8) + (248*G^2*m^2*x2*y1*\[ScriptA]^2)/
     (75*Pi^2*r[]^8) + (128*C1*G^2*m^2*x2*y1*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (64*C2*G^2*m^2*x2*y1*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (152*G^2*H1*m^2*x2*y1*\[ScriptA]^2)/(75*Pi^2*r[]^8) - 
    (656*G^2*H2*m^2*x2*y1*\[ScriptA]^2)/(75*Pi^2*r[]^8) + 
    (768*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2*y1*\[ScriptA]^2)/(Pi*r[]^8) - 
    (16*G^2*m^2*x1*y2*\[ScriptA]*\[ScriptB])/(Pi^2*r[]^8) + 
    (64*G^2*H1*m^2*x1*y2*\[ScriptA]*\[ScriptB])/(3*Pi^2*r[]^8) + 
    (248*G^2*m^2*x2*y1*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (128*C1*G^2*m^2*x2*y1*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (64*C2*G^2*m^2*x2*y1*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (152*G^2*H1*m^2*x2*y1*\[ScriptB]^2)/(75*Pi^2*r[]^8) - 
    (656*G^2*H2*m^2*x2*y1*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (768*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2*y1*\[ScriptB]^2)/(Pi*r[]^8) + 
    (64*G^3*m^3*x2*y1*Log[G*m])/(27*Pi^3*r[]^8) + 
    (32*G^2*m^2*x2*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H1*m^2*x2*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^2*H2*m^2*x2*y1*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (32*G^2*m^2*x2*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H1*m^2*x2*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^2*H2*m^2*x2*y1*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^3*m^3*x2*y1*Log[Pi])/(27*Pi^3*r[]^8) - 
    (32*G^2*m^2*x2*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x2*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*x2*y1*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (32*G^2*m^2*x2*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x2*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*x2*y1*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (128*G^3*m^3*x2*y1*Log[r[]])/(27*Pi^3*r[]^8) - 
    (64*G^2*m^2*x2*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H1*m^2*x2*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (128*G^2*H2*m^2*x2*y1*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (64*G^2*m^2*x2*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H1*m^2*x2*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (128*G^2*H2*m^2*x2*y1*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*x2*y1)/(27*Pi^2*r[]^6) - (32*"\!\(\*SuperscriptBox[SubscriptBo\
x[\(\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^2*m^2*x2*y1)/(Pi*r[]^6) + 
    (32*C1*G*m*x2*y1*\[ScriptA]^2)/(Pi*r[]^6) - 
    (16*C2*G*m*x2*y1*\[ScriptA]^2)/(Pi*r[]^6) + 
    (16*G*H1*m*x1*y2*\[ScriptA]*\[ScriptB])/(Pi*r[]^6) + 
    (32*C1*G*m*x2*y1*\[ScriptB]^2)/(Pi*r[]^6) - 
    (16*C2*G*m*x2*y1*\[ScriptB]^2)/(Pi*r[]^6) + (16*G^2*m^2*x2*y1*Log[G*m])/
     (9*Pi^2*r[]^6) - (16*G^2*m^2*x2*y1*Log[Pi])/(9*Pi^2*r[]^6) - 
    (32*G^2*m^2*x2*y1*Log[r[]])/(9*Pi^2*r[]^6) + 
    (256*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1^2*x2*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*x2*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1^2*x2*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2*y1^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2*y1^3*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2*y1^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2*y1^3*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2^3*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2^3*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2^3*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2^3*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2*y1*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2*y1*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2*y1*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) - 
    (128*G^3*m^3*x2*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^10) + (896*C1*G^3*m^3*x2*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*x2*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (2944*G^3*H2*m^3*x2*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^2*x2*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x1^2*x2*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^2*x2*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) + (64*G^2*m^2*x2*y1^3*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2*y1^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x2*y1^3*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) + 
    (64*G^3*H1*m^3*x1*y2*\[ScriptA]*\[ScriptB]*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (128*G^3*m^3*x2*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x2*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (928*G^3*H1*m^3*x2*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*x2*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x2^3*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^3*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x2^3*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x2*y1*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x2*y1*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2*y1*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^3*m^3*x2*y1*Subscript[\[Gamma], EM])/
     (27*Pi^3*r[]^8) - (32*G^2*m^2*x2*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x2*y1*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (64*G^2*H2*m^2*x2*y1*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (32*G^2*m^2*x2*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x2*y1*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (64*G^2*H2*m^2*x2*y1*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*x2*y1*Subscript[\[Gamma], EM])/(9*Pi^2*r[]^6), 
   (-1984*G^3*m^3*x1^3*x2*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1^3*x2*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1^3*x2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1^3*x2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^3*x2*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1^3*x2*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^3*x2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^3*x2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1*x2*y1^2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1*x2*y1^2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*x2*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*x2*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x1*x2^3*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1*x2^3*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1*x2^3*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1*x2^3*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*x2^3*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1*x2^3*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*x2^3*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*x2^3*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1*x2*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1*x2*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*x2*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*x2*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (256*G^3*m^3*x1^3*x2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1^3*x2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1^3*x2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1^3*x2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x1*x2^3*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1*x2^3*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1*x2^3*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1*x2^3*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1^3*x2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1^3*x2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^3*x2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1^3*x2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*x2^3*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1*x2^3*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*x2^3*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1*x2^3*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1^3*x2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1^3*x2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1^3*x2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1^3*x2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1*x2*y1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1*x2^3*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1*x2^3*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1*x2^3*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1*x2^3*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1*x2*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (1232*G^3*m^3*x1*x2*\[ScriptA]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x1*x2*\[ScriptA]^2)/(27*Pi^3*r[]^10) - 
    (128*C2*G^3*m^3*x1*x2*\[ScriptA]^2)/(9*Pi^3*r[]^10) + 
    (15712*G^3*H1*m^3*x1*x2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) - 
    (25216*G^3*H2*m^3*x1*x2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) + 
    (1024*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*x2*\[ScriptA]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x1*x2*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (832*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*x2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*x2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1^3*x2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1^3*x2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1^3*x2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^3*x2*\[ScriptA]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*x1*x2*y1^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1*x2*y1^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1*x2*y1^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*x2*y1^2*\[ScriptA]^2)/(Pi*r[]^10) - 
    (64*G^3*m^3*y1*y2*\[ScriptA]*\[ScriptB])/(15*Pi^3*r[]^10) - 
    (1664*G^3*H1*m^3*y1*y2*\[ScriptA]*\[ScriptB])/(135*Pi^3*r[]^10) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y1*y2*\[ScriptA]*\[ScriptB])/(Pi^2*r[]^10) + 
    (1232*G^3*m^3*x1*x2*\[ScriptB]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x1*x2*\[ScriptB]^2)/(27*Pi^3*r[]^10) - 
    (128*C2*G^3*m^3*x1*x2*\[ScriptB]^2)/(9*Pi^3*r[]^10) + 
    (15712*G^3*H1*m^3*x1*x2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) - 
    (25216*G^3*H2*m^3*x1*x2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) + 
    (1024*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1*x2*\[ScriptB]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x1*x2*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (832*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1*x2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1*x2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1*x2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1*x2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1*x2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*x2^3*\[ScriptB]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*x1*x2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1*x2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1*x2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*x2*y2^2*\[ScriptB]^2)/(Pi*r[]^10) + 
    (128*G^3*m^3*x1*x2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x1*x2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (928*G^3*H1*m^3*x1*x2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (2944*G^3*H2*m^3*x1*x2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1^3*x2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1^3*x2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1^3*x2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*x1*x2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1*x2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1*x2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^3*H1*m^3*y1*y2*\[ScriptA]*\[ScriptB]*Log[G*m])/(9*Pi^3*r[]^10) + 
    (128*G^3*m^3*x1*x2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x1*x2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (928*G^3*H1*m^3*x1*x2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (2944*G^3*H2*m^3*x1*x2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1*x2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1*x2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1*x2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*x1*x2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1*x2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1*x2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (128*G^3*m^3*x1*x2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1*x2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*x1*x2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*x1*x2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^3*x2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^3*x2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^3*x2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x1*x2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*x2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*x2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^3*H1*m^3*y1*y2*\[ScriptA]*\[ScriptB]*Log[Pi])/(9*Pi^3*r[]^10) - 
    (128*G^3*m^3*x1*x2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1*x2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*x1*x2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*x1*x2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1*x2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*x2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*x2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x1*x2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*x2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*x2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (256*G^3*m^3*x1*x2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x1*x2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (1856*G^3*H1*m^3*x1*x2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (5888*G^3*H2*m^3*x1*x2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1^3*x2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1^3*x2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1^3*x2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*x1*x2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1*x2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1*x2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^3*H1*m^3*y1*y2*\[ScriptA]*\[ScriptB]*Log[r[]])/(9*Pi^3*r[]^10) - 
    (256*G^3*m^3*x1*x2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x1*x2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (1856*G^3*H1*m^3*x1*x2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (5888*G^3*H2*m^3*x1*x2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1*x2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1*x2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1*x2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*x1*x2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1*x2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1*x2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*x1*x2)/(81*Pi^3*r[]^8) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*m^3*x1*x2)/(3*Pi^2*r[]^8) + (248*G^2*m^2*x1*x2*\[ScriptA]^2)/
     (75*Pi^2*r[]^8) + (128*C1*G^2*m^2*x1*x2*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (64*C2*G^2*m^2*x1*x2*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (152*G^2*H1*m^2*x1*x2*\[ScriptA]^2)/(75*Pi^2*r[]^8) - 
    (656*G^2*H2*m^2*x1*x2*\[ScriptA]^2)/(75*Pi^2*r[]^8) + 
    (768*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*x2*\[ScriptA]^2)/(Pi*r[]^8) + 
    (16*G^2*m^2*y1*y2*\[ScriptA]*\[ScriptB])/(Pi^2*r[]^8) - 
    (64*G^2*H1*m^2*y1*y2*\[ScriptA]*\[ScriptB])/(3*Pi^2*r[]^8) + 
    (248*G^2*m^2*x1*x2*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (128*C1*G^2*m^2*x1*x2*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (64*C2*G^2*m^2*x1*x2*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (152*G^2*H1*m^2*x1*x2*\[ScriptB]^2)/(75*Pi^2*r[]^8) - 
    (656*G^2*H2*m^2*x1*x2*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (768*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1*x2*\[ScriptB]^2)/(Pi*r[]^8) + 
    (64*G^3*m^3*x1*x2*Log[G*m])/(27*Pi^3*r[]^8) + 
    (32*G^2*m^2*x1*x2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H1*m^2*x1*x2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^2*H2*m^2*x1*x2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (32*G^2*m^2*x1*x2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H1*m^2*x1*x2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^2*H2*m^2*x1*x2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^3*m^3*x1*x2*Log[Pi])/(27*Pi^3*r[]^8) - 
    (32*G^2*m^2*x1*x2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x1*x2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*x1*x2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (32*G^2*m^2*x1*x2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x1*x2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*x1*x2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (128*G^3*m^3*x1*x2*Log[r[]])/(27*Pi^3*r[]^8) - 
    (64*G^2*m^2*x1*x2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H1*m^2*x1*x2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (128*G^2*H2*m^2*x1*x2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (64*G^2*m^2*x1*x2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H1*m^2*x1*x2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (128*G^2*H2*m^2*x1*x2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*x1*x2)/(27*Pi^2*r[]^6) - (32*"\!\(\*SuperscriptBox[SubscriptBo\
x[\(\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^2*m^2*x1*x2)/(Pi*r[]^6) + 
    (32*C1*G*m*x1*x2*\[ScriptA]^2)/(Pi*r[]^6) - 
    (16*C2*G*m*x1*x2*\[ScriptA]^2)/(Pi*r[]^6) - 
    (16*G*H1*m*y1*y2*\[ScriptA]*\[ScriptB])/(Pi*r[]^6) + 
    (32*C1*G*m*x1*x2*\[ScriptB]^2)/(Pi*r[]^6) - 
    (16*C2*G*m*x1*x2*\[ScriptB]^2)/(Pi*r[]^6) + (16*G^2*m^2*x1*x2*Log[G*m])/
     (9*Pi^2*r[]^6) - (16*G^2*m^2*x1*x2*Log[Pi])/(9*Pi^2*r[]^6) - 
    (32*G^2*m^2*x1*x2*Log[r[]])/(9*Pi^2*r[]^6) + 
    (256*G^3*m^3*x1^3*x2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1^3*x2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^3*x2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1^3*x2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1*x2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*x2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1*x2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*x2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1*x2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*x2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1*x2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1*x2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1*x2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1*x2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) - 
    (128*G^3*m^3*x1*x2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^10) + (896*C1*G^3*m^3*x1*x2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^10) - 
    (928*G^3*H1*m^3*x1*x2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (2944*G^3*H2*m^3*x1*x2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^3*x2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x1^3*x2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^3*x2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) + (64*G^2*m^2*x1*x2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*x2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x1*x2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^3*H1*m^3*y1*y2*\[ScriptA]*\[ScriptB]*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (128*G^3*m^3*x1*x2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x1*x2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (928*G^3*H1*m^3*x1*x2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (2944*G^3*H2*m^3*x1*x2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x1*x2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1*x2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x1*x2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x1*x2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x1*x2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1*x2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^3*m^3*x1*x2*Subscript[\[Gamma], EM])/
     (27*Pi^3*r[]^8) - (32*G^2*m^2*x1*x2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x1*x2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (64*G^2*H2*m^2*x1*x2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (32*G^2*m^2*x1*x2*\[ScriptB]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x1*x2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (64*G^2*H2*m^2*x1*x2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*x1*x2*Subscript[\[Gamma], EM])/(9*Pi^2*r[]^6), 
   (-1984*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1^2*x2*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1^2*x2*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^2*x2*y2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^2*x2*y2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x2*y1^2*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x2*y1^2*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2*y1^2*y2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2*y1^2*y2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x2^3*y2*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x2^3*y2*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x2^3*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x2^3*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2^3*y2*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x2^3*y2*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2^3*y2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2^3*y2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x2*y2^3*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x2*y2^3*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x2*y2^3*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x2*y2^3*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2*y2^3*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x2*y2^3*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2*y2^3*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2*y2^3*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (256*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x2^3*y2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x2^3*y2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x2^3*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x2^3*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x2*y2^3*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x2*y2^3*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x2*y2^3*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x2*y2^3*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2^3*y2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x2^3*y2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2^3*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x2^3*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2*y2^3*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x2*y2^3*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2*y2^3*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x2*y2^3*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1^2*x2*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x2*y1^2*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x2^3*y2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x2^3*y2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x2^3*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x2^3*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x2*y2^3*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x2*y2^3*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x2*y2^3*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x2*y2^3*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (16*G^3*m^3*x2*y2*\[ScriptA]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x2*y2*\[ScriptA]^2)/(27*Pi^3*r[]^10) + 
    (7456*G^3*H1*m^3*x2*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) - 
    (20608*G^3*H2*m^3*x2*y2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) + 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2*y2*\[ScriptA]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x2*y2*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (640*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2*y2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2*y2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1^2*x2*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1^2*x2*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1^2*x2*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^2*x2*y2*\[ScriptA]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*x2*y1^2*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x2*y1^2*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x2*y1^2*y2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2*y1^2*y2*\[ScriptA]^2)/(Pi*r[]^10) + 
    (1136*G^3*m^3*x2*y2*\[ScriptB]^2)/(75*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x2*y2*\[ScriptB]^2)/(27*Pi^3*r[]^10) - 
    (256*C2*G^3*m^3*x2*y2*\[ScriptB]^2)/(9*Pi^3*r[]^10) + 
    (48928*G^3*H1*m^3*x2*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) - 
    (29824*G^3*H2*m^3*x2*y2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) + 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2*y2*\[ScriptB]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x2*y2*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (640*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2*y2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2*y2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x2^3*y2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x2^3*y2*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x2^3*y2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2^3*y2*\[ScriptB]^2)/(Pi*r[]^10) - 
    (496*G^2*m^2*x2*y2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x2*y2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x2*y2^3*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2*y2^3*\[ScriptB]^2)/(Pi*r[]^10) + 
    (64*G^3*m^3*x2*y2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x2*y2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (1024*G^3*H1*m^3*x2*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (1792*G^3*H2*m^3*x2*y2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1^2*x2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1^2*x2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1^2*x2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*x2*y1^2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x2*y1^2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x2*y1^2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^3*m^3*x2*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x2*y2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) - 
    (128*G^3*H1*m^3*x2*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (4096*G^3*H2*m^3*x2*y2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x2^3*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x2^3*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x2^3*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^2*m^2*x2*y2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x2*y2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x2*y2^3*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*x2*y2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x2*y2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (1024*G^3*H1*m^3*x2*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (1792*G^3*H2*m^3*x2*y2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^2*x2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^2*x2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^2*x2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x2*y1^2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2*y1^2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2*y1^2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*x2*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x2*y2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) + 
    (128*G^3*H1*m^3*x2*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (4096*G^3*H2*m^3*x2*y2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x2^3*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^3*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2^3*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x2*y2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2*y2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2*y2^3*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^3*m^3*x2*y2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x2*y2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (2048*G^3*H1*m^3*x2*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (3584*G^3*H2*m^3*x2*y2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1^2*x2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1^2*x2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1^2*x2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*x2*y1^2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x2*y1^2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x2*y1^2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^3*m^3*x2*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x2*y2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) + 
    (256*G^3*H1*m^3*x2*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (8192*G^3*H2*m^3*x2*y2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x2^3*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x2^3*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x2^3*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (128*G^2*m^2*x2*y2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x2*y2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x2*y2^3*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*x2*y2)/(81*Pi^3*r[]^8) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*m^3*x2*y2)/(3*Pi^2*r[]^8) - (176*G^2*m^2*x2*y2*\[ScriptA]^2)/
     (75*Pi^2*r[]^8) + (128*C1*G^2*m^2*x2*y2*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (8*G^2*H1*m^2*x2*y2*\[ScriptA]^2)/(25*Pi^2*r[]^8) - 
    (176*G^2*H2*m^2*x2*y2*\[ScriptA]^2)/(25*Pi^2*r[]^8) + 
    (384*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2*y2*\[ScriptA]^2)/(Pi*r[]^8) - 
    (176*G^2*m^2*x2*y2*\[ScriptB]^2)/(25*Pi^2*r[]^8) + 
    (128*C1*G^2*m^2*x2*y2*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (128*C2*G^2*m^2*x2*y2*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (1928*G^2*H1*m^2*x2*y2*\[ScriptB]^2)/(75*Pi^2*r[]^8) - 
    (784*G^2*H2*m^2*x2*y2*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (1152*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2*y2*\[ScriptB]^2)/(Pi*r[]^8) + 
    (64*G^3*m^3*x2*y2*Log[G*m])/(27*Pi^3*r[]^8) + 
    (16*G^2*m^2*x2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (16*G^2*H1*m^2*x2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H2*m^2*x2*y2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (48*G^2*m^2*x2*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (48*G^2*H1*m^2*x2*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (96*G^2*H2*m^2*x2*y2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^3*m^3*x2*y2*Log[Pi])/(27*Pi^3*r[]^8) - 
    (16*G^2*m^2*x2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*x2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*x2*y2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (48*G^2*m^2*x2*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (48*G^2*H1*m^2*x2*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (96*G^2*H2*m^2*x2*y2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (128*G^3*m^3*x2*y2*Log[r[]])/(27*Pi^3*r[]^8) - 
    (32*G^2*m^2*x2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*x2*y2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (96*G^2*m^2*x2*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (96*G^2*H1*m^2*x2*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (192*G^2*H2*m^2*x2*y2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*x2*y2)/(27*Pi^2*r[]^6) - (32*"\!\(\*SuperscriptBox[SubscriptBo\
x[\(\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^2*m^2*x2*y2)/(Pi*r[]^6) + 
    (32*C1*G*m*x2*y2*\[ScriptA]^2)/(Pi*r[]^6) + 
    (32*C1*G*m*x2*y2*\[ScriptB]^2)/(Pi*r[]^6) - 
    (32*C2*G*m*x2*y2*\[ScriptB]^2)/(Pi*r[]^6) + 
    (16*G*H1*m*x2*y2*\[ScriptB]^2)/(Pi*r[]^6) + (16*G^2*m^2*x2*y2*Log[G*m])/
     (9*Pi^2*r[]^6) - (16*G^2*m^2*x2*y2*Log[Pi])/(9*Pi^2*r[]^6) - 
    (32*G^2*m^2*x2*y2*Log[r[]])/(9*Pi^2*r[]^6) + 
    (256*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1^2*x2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*x2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1^2*x2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2*y1^2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2*y1^2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2*y1^2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2^3*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2^3*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2^3*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2^3*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2*y2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2*y2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) - 
    (64*G^3*m^3*x2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^10) + (896*C1*G^3*m^3*x2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^10) - 
    (1024*G^3*H1*m^3*x2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (1792*G^3*H2*m^3*x2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^2*x2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x1^2*x2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^2*x2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) + (64*G^2*m^2*x2*y1^2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2*y1^2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x2*y1^2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*x2*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/(5*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x2*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) + (128*G^3*H1*m^3*x2*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (4096*G^3*H2*m^3*x2*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x2^3*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^3*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x2^3*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) + 
    (64*G^2*m^2*x2*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^2*H1*m^2*x2*y2^3*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2*y2^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (64*G^3*m^3*x2*y2*Subscript[\[Gamma], EM])/
     (27*Pi^3*r[]^8) - (16*G^2*m^2*x2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*x2*y2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (32*G^2*H2*m^2*x2*y2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (48*G^2*m^2*x2*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (48*G^2*H1*m^2*x2*y2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (96*G^2*H2*m^2*x2*y2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*x2*y2*Subscript[\[Gamma], EM])/(9*Pi^2*r[]^6), 
   (-1984*G^3*m^3*x1^2*x2^2*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x1^2*x2^2*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x1^2*x2^2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x1^2*x2^2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^2*x2^2*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1^2*x2^2*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^2*x2^2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^2*x2^2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x2^2*y1^2*\[ScriptA]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x2^2*y1^2*\[ScriptA]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x2^2*y1^2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x2^2*y1^2*\[ScriptA]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2^2*y1^2*\[ScriptA]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x2^2*y1^2*\[ScriptA]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2^2*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2^2*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x2^4*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x2^4*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x2^4*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x2^4*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2^4*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x2^4*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2^4*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2^4*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (1984*G^3*m^3*x2^2*y2^2*\[ScriptB]^2)/(225*Pi^3*r[]^12) + 
    (832*C2*G^3*m^3*x2^2*y2^2*\[ScriptB]^2)/(27*Pi^3*r[]^12) - 
    (40544*G^3*H1*m^3*x2^2*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) + 
    (50432*G^3*H2*m^3*x2^2*y2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^12) - 
    (2048*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2^2*y2^2*\[ScriptB]^2)/(Pi^2*r[]^12) - 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x2^2*y2^2*\[ScriptB]^2)/(Pi^2*r[]^12) + 
    (2432*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2^2*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2^2*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^12) - 
    (256*G^3*m^3*x1^2*x2^2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x1^2*x2^2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x1^2*x2^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x1^2*x2^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x2^2*y1^2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x2^2*y1^2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x2^2*y1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x2^2*y1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x2^4*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x2^4*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x2^4*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x2^4*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) - 
    (256*G^3*m^3*x2^2*y2^2*\[ScriptB]^2*Log[G*m])/(15*Pi^3*r[]^12) + 
    (896*C2*G^3*m^3*x2^2*y2^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^12) - 
    (3776*G^3*H1*m^3*x2^2*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (5888*G^3*H2*m^3*x2^2*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x1^2*x2^2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x1^2*x2^2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*x2^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x1^2*x2^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2^2*y1^2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x2^2*y1^2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2^2*y1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x2^2*y1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2^4*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x2^4*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2^4*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x2^4*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2^2*y2^2*\[ScriptB]^2*Log[Pi])/(15*Pi^3*r[]^12) - 
    (896*C2*G^3*m^3*x2^2*y2^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2^2*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) - 
    (5888*G^3*H2*m^3*x2^2*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x1^2*x2^2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x1^2*x2^2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x1^2*x2^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x1^2*x2^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x2^2*y1^2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x2^2*y1^2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x2^2*y1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x2^2*y1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x2^4*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x2^4*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x2^4*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x2^4*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) + 
    (512*G^3*m^3*x2^2*y2^2*\[ScriptB]^2*Log[r[]])/(15*Pi^3*r[]^12) - 
    (1792*C2*G^3*m^3*x2^2*y2^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^12) + 
    (7552*G^3*H1*m^3*x2^2*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (11776*G^3*H2*m^3*x2^2*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^12) - 
    (64*G^3*m^3*x1^2*\[ScriptA]^2)/(135*Pi^3*r[]^10) - 
    (224*C2*G^3*m^3*x1^2*\[ScriptA]^2)/(27*Pi^3*r[]^10) + 
    (4256*G^3*H1*m^3*x1^2*\[ScriptA]^2)/(405*Pi^3*r[]^10) - 
    (416*G^3*H2*m^3*x1^2*\[ScriptA]^2)/(405*Pi^3*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x1^2*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (64*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (16*G^3*m^3*x2^2*\[ScriptA]^2)/(225*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x2^2*\[ScriptA]^2)/(27*Pi^3*r[]^10) + 
    (7456*G^3*H1*m^3*x2^2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) - 
    (20608*G^3*H2*m^3*x2^2*\[ScriptA]^2)/(2025*Pi^3*r[]^10) + 
    (512*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2^2*\[ScriptA]^2)/(Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x2^2*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (640*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x1^2*x2^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x1^2*x2^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x1^2*x2^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^2*x2^2*\[ScriptA]^2)/(Pi*r[]^10) - 
    (64*G^3*m^3*y1^2*\[ScriptA]^2)/(135*Pi^3*r[]^10) - 
    (224*C2*G^3*m^3*y1^2*\[ScriptA]^2)/(27*Pi^3*r[]^10) + 
    (4256*G^3*H1*m^3*y1^2*\[ScriptA]^2)/(405*Pi^3*r[]^10) - 
    (416*G^3*H2*m^3*y1^2*\[ScriptA]^2)/(405*Pi^3*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*y1^2*\[ScriptA]^2)/(Pi^2*r[]^10) - 
    (64*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x2^2*y1^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x2^2*y1^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x2^2*y1^2*\[ScriptA]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2^2*y1^2*\[ScriptA]^2)/(Pi*r[]^10) + 
    (7024*G^3*m^3*x2^2*\[ScriptB]^2)/(675*Pi^3*r[]^10) - 
    (64*C1*G^3*m^3*x2^2*\[ScriptB]^2)/(27*Pi^3*r[]^10) - 
    (992*C2*G^3*m^3*x2^2*\[ScriptB]^2)/(27*Pi^3*r[]^10) + 
    (45248*G^3*H1*m^3*x2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) - 
    (31904*G^3*H2*m^3*x2^2*\[ScriptB]^2)/(2025*Pi^3*r[]^10) + 
    (4864*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (1792*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*x2^2*\[ScriptB]^2)/(Pi^2*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*x2^2*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (1088*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x2^4*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x2^4*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x2^4*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2^4*\[ScriptB]^2)/(Pi*r[]^10) - 
    (128*G^3*m^3*y2^2*\[ScriptB]^2)/(27*Pi^3*r[]^10) - 
    (224*C2*G^3*m^3*y2^2*\[ScriptB]^2)/(27*Pi^3*r[]^10) - 
    (736*G^3*H1*m^3*y2^2*\[ScriptB]^2)/(405*Pi^3*r[]^10) - 
    (416*G^3*H2*m^3*y2^2*\[ScriptB]^2)/(405*Pi^3*r[]^10) + 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*y2^2*\[ScriptB]^2)/(Pi^2*r[]^10) - 
    (448*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^10) - 
    (496*G^2*m^2*x2^2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (304*G^2*H1*m^2*x2^2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) + 
    (1312*G^2*H2*m^2*x2^2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^10) - 
    (1536*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2^2*y2^2*\[ScriptB]^2)/(Pi*r[]^10) + 
    (32*G^3*m^3*x1^2*\[ScriptA]^2*Log[G*m])/(45*Pi^3*r[]^10) - 
    (64*C2*G^3*m^3*x1^2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (64*G^3*H1*m^3*x1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (128*G^3*H2*m^3*x1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (64*G^3*m^3*x2^2*\[ScriptA]^2*Log[G*m])/(15*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x2^2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (1024*G^3*H1*m^3*x2^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (1792*G^3*H2*m^3*x2^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x1^2*x2^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x1^2*x2^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x1^2*x2^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*y1^2*\[ScriptA]^2*Log[G*m])/(45*Pi^3*r[]^10) - 
    (64*C2*G^3*m^3*y1^2*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (64*G^3*H1*m^3*y1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (128*G^3*H2*m^3*y1^2*\[ScriptA]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x2^2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x2^2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x2^2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (608*G^3*m^3*x2^2*\[ScriptB]^2*Log[G*m])/(45*Pi^3*r[]^10) - 
    (896*C1*G^3*m^3*x2^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) - 
    (64*C2*G^3*m^3*x2^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (896*G^3*H1*m^3*x2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (3968*G^3*H2*m^3*x2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x2^4*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x2^4*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x2^4*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*y2^2*\[ScriptB]^2*Log[G*m])/(45*Pi^3*r[]^10) - 
    (64*C2*G^3*m^3*y2^2*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^10) + 
    (1024*G^3*H1*m^3*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) + 
    (128*G^3*H2*m^3*y2^2*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^10) - 
    (64*G^2*m^2*x2^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (64*G^2*H1*m^2*x2^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) + 
    (128*G^2*H2*m^2*x2^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^10) - 
    (32*G^3*m^3*x1^2*\[ScriptA]^2*Log[Pi])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*x1^2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (64*G^3*H1*m^3*x1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*x1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (64*G^3*m^3*x2^2*\[ScriptA]^2*Log[Pi])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x2^2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (1024*G^3*H1*m^3*x2^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (1792*G^3*H2*m^3*x2^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x1^2*x2^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^2*x2^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x1^2*x2^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (32*G^3*m^3*y1^2*\[ScriptA]^2*Log[Pi])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*y1^2*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (64*G^3*H1*m^3*y1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*y1^2*\[ScriptA]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x2^2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2^2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (608*G^3*m^3*x2^2*\[ScriptB]^2*Log[Pi])/(45*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x2^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*x2^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (896*G^3*H1*m^3*x2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (3968*G^3*H2*m^3*x2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x2^4*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^4*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2^4*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (32*G^3*m^3*y2^2*\[ScriptB]^2*Log[Pi])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*y2^2*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^10) - 
    (1024*G^3*H1*m^3*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*y2^2*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^10) + 
    (64*G^2*m^2*x2^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (128*G^2*H2*m^2*x2^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*x1^2*\[ScriptA]^2*Log[r[]])/(45*Pi^3*r[]^10) + 
    (128*C2*G^3*m^3*x1^2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (128*G^3*H1*m^3*x1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (256*G^3*H2*m^3*x1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (128*G^3*m^3*x2^2*\[ScriptA]^2*Log[r[]])/(15*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x2^2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (2048*G^3*H1*m^3*x2^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (3584*G^3*H2*m^3*x2^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x1^2*x2^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x1^2*x2^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x1^2*x2^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*y1^2*\[ScriptA]^2*Log[r[]])/(45*Pi^3*r[]^10) + 
    (128*C2*G^3*m^3*y1^2*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (128*G^3*H1*m^3*y1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (256*G^3*H2*m^3*y1^2*\[ScriptA]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x2^2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x2^2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x2^2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (1216*G^3*m^3*x2^2*\[ScriptB]^2*Log[r[]])/(45*Pi^3*r[]^10) + 
    (1792*C1*G^3*m^3*x2^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) + 
    (128*C2*G^3*m^3*x2^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (1792*G^3*H1*m^3*x2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (7936*G^3*H2*m^3*x2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x2^4*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x2^4*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x2^4*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*y2^2*\[ScriptB]^2*Log[r[]])/(45*Pi^3*r[]^10) + 
    (128*C2*G^3*m^3*y2^2*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^10) - 
    (2048*G^3*H1*m^3*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) - 
    (256*G^3*H2*m^3*y2^2*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^10) + 
    (128*G^2*m^2*x2^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (128*G^2*H1*m^2*x2^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) - 
    (256*G^2*H2*m^2*x2^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^10) + 
    (32*G^3*m^3*x2^2)/(81*Pi^3*r[]^8) - (128*"\!\(\*SuperscriptBox[SubscriptB\
ox[\(\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^3*m^3*x2^2)/(3*Pi^2*r[]^8) + 
    (98*G^3*m^3*\[ScriptA]^2)/(225*Pi^3*r[]^8) + (76*C1*G^3*m^3*\[ScriptA]^2)/
     (27*Pi^3*r[]^8) - (8342*G^3*H1*m^3*\[ScriptA]^2)/(2025*Pi^3*r[]^8) + 
    (1856*G^3*H2*m^3*\[ScriptA]^2)/(2025*Pi^3*r[]^8) - 
    (160*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*\[ScriptA]^2)/(Pi^2*r[]^8) - 
    (16*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (64*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (88*G^2*m^2*x1^2*\[ScriptA]^2)/(75*Pi^2*r[]^8) - 
    (32*C2*G^2*m^2*x1^2*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (3364*G^2*H1*m^2*x1^2*\[ScriptA]^2)/(225*Pi^2*r[]^8) - 
    (1192*G^2*H2*m^2*x1^2*\[ScriptA]^2)/(225*Pi^2*r[]^8) + 
    (192*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x1^2*\[ScriptA]^2)/(Pi*r[]^8) - 
    (176*G^2*m^2*x2^2*\[ScriptA]^2)/(75*Pi^2*r[]^8) + 
    (128*C1*G^2*m^2*x2^2*\[ScriptA]^2)/(3*Pi^2*r[]^8) - 
    (8*G^2*H1*m^2*x2^2*\[ScriptA]^2)/(25*Pi^2*r[]^8) - 
    (176*G^2*H2*m^2*x2^2*\[ScriptA]^2)/(25*Pi^2*r[]^8) + 
    (384*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2^2*\[ScriptA]^2)/(Pi*r[]^8) - 
    (88*G^2*m^2*y1^2*\[ScriptA]^2)/(75*Pi^2*r[]^8) - 
    (32*C2*G^2*m^2*y1^2*\[ScriptA]^2)/(3*Pi^2*r[]^8) + 
    (3364*G^2*H1*m^2*y1^2*\[ScriptA]^2)/(225*Pi^2*r[]^8) - 
    (1192*G^2*H2*m^2*y1^2*\[ScriptA]^2)/(225*Pi^2*r[]^8) + 
    (192*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y1^2*\[ScriptA]^2)/(Pi*r[]^8) - 
    (1114*G^3*m^3*\[ScriptB]^2)/(675*Pi^3*r[]^8) + 
    (76*C1*G^3*m^3*\[ScriptB]^2)/(27*Pi^3*r[]^8) + 
    (148*C2*G^3*m^3*\[ScriptB]^2)/(27*Pi^3*r[]^8) - 
    (3668*G^3*H1*m^3*\[ScriptB]^2)/(2025*Pi^3*r[]^8) + 
    (224*G^3*H2*m^3*\[ScriptB]^2)/(2025*Pi^3*r[]^8) - 
    (256*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^3*m^3*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (160*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C1*G^3*m^3*\[ScriptB]^2)/(Pi^2*r[]^8) + 
    (32*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*C2*G^3*m^3*\[ScriptB]^2)/(Pi^2*r[]^8) + 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H1*m^3*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (64*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(1\)], \
\(free\)]\)"*G^3*H2*m^3*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (584*G^2*m^2*x2^2*\[ScriptB]^2)/(75*Pi^2*r[]^8) + 
    (128*C1*G^2*m^2*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (160*C2*G^2*m^2*x2^2*\[ScriptB]^2)/(3*Pi^2*r[]^8) + 
    (4348*G^2*H1*m^2*x2^2*\[ScriptB]^2)/(225*Pi^2*r[]^8) - 
    (3544*G^2*H2*m^2*x2^2*\[ScriptB]^2)/(225*Pi^2*r[]^8) + 
    (1344*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*x2^2*\[ScriptB]^2)/(Pi*r[]^8) + 
    (1112*G^2*m^2*y2^2*\[ScriptB]^2)/(75*Pi^2*r[]^8) - 
    (32*C2*G^2*m^2*y2^2*\[ScriptB]^2)/(3*Pi^2*r[]^8) - 
    (1436*G^2*H1*m^2*y2^2*\[ScriptB]^2)/(225*Pi^2*r[]^8) - 
    (1192*G^2*H2*m^2*y2^2*\[ScriptB]^2)/(225*Pi^2*r[]^8) + 
    (192*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*y2^2*\[ScriptB]^2)/(Pi*r[]^8) + 
    (64*G^3*m^3*x2^2*Log[G*m])/(27*Pi^3*r[]^8) + 
    (80*C1*G^3*m^3*\[ScriptA]^2*Log[G*m])/(9*Pi^3*r[]^8) + 
    (8*G^3*H1*m^3*\[ScriptA]^2*Log[G*m])/(27*Pi^3*r[]^8) - 
    (32*G^3*H2*m^3*\[ScriptA]^2*Log[G*m])/(27*Pi^3*r[]^8) + 
    (8*G^2*m^2*x1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (8*G^2*H1*m^2*x1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (16*G^2*H2*m^2*x1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (16*G^2*m^2*x2^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (16*G^2*H1*m^2*x2^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^2*H2*m^2*x2^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (8*G^2*H1*m^2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (16*G^2*H2*m^2*y1^2*\[ScriptA]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (32*G^3*m^3*\[ScriptB]^2*Log[G*m])/(45*Pi^3*r[]^8) + 
    (80*C1*G^3*m^3*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^8) - 
    (16*C2*G^3*m^3*\[ScriptB]^2*Log[G*m])/(9*Pi^3*r[]^8) - 
    (224*G^3*H1*m^3*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^8) + 
    (32*G^3*H2*m^3*\[ScriptB]^2*Log[G*m])/(135*Pi^3*r[]^8) + 
    (56*G^2*m^2*x2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (56*G^2*H1*m^2*x2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (112*G^2*H2*m^2*x2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (8*G^2*H1*m^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (16*G^2*H2*m^2*y2^2*\[ScriptB]^2*Log[G*m])/(5*Pi^2*r[]^8) - 
    (64*G^3*m^3*x2^2*Log[Pi])/(27*Pi^3*r[]^8) - 
    (80*C1*G^3*m^3*\[ScriptA]^2*Log[Pi])/(9*Pi^3*r[]^8) - 
    (8*G^3*H1*m^3*\[ScriptA]^2*Log[Pi])/(27*Pi^3*r[]^8) + 
    (32*G^3*H2*m^3*\[ScriptA]^2*Log[Pi])/(27*Pi^3*r[]^8) - 
    (8*G^2*m^2*x1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (8*G^2*H1*m^2*x1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*x1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*x2^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*x2^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*x2^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (8*G^2*m^2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (8*G^2*H1*m^2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*y1^2*\[ScriptA]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (32*G^3*m^3*\[ScriptB]^2*Log[Pi])/(45*Pi^3*r[]^8) - 
    (80*C1*G^3*m^3*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^8) + 
    (16*C2*G^3*m^3*\[ScriptB]^2*Log[Pi])/(9*Pi^3*r[]^8) + 
    (224*G^3*H1*m^3*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^8) - 
    (32*G^3*H2*m^3*\[ScriptB]^2*Log[Pi])/(135*Pi^3*r[]^8) - 
    (56*G^2*m^2*x2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (56*G^2*H1*m^2*x2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (112*G^2*H2*m^2*x2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (8*G^2*m^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (8*G^2*H1*m^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*y2^2*\[ScriptB]^2*Log[Pi])/(5*Pi^2*r[]^8) - 
    (128*G^3*m^3*x2^2*Log[r[]])/(27*Pi^3*r[]^8) - 
    (160*C1*G^3*m^3*\[ScriptA]^2*Log[r[]])/(9*Pi^3*r[]^8) - 
    (16*G^3*H1*m^3*\[ScriptA]^2*Log[r[]])/(27*Pi^3*r[]^8) + 
    (64*G^3*H2*m^3*\[ScriptA]^2*Log[r[]])/(27*Pi^3*r[]^8) - 
    (16*G^2*m^2*x1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*x1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*x1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (32*G^2*m^2*x2^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (32*G^2*H1*m^2*x2^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^2*H2*m^2*x2^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*y1^2*\[ScriptA]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (64*G^3*m^3*\[ScriptB]^2*Log[r[]])/(45*Pi^3*r[]^8) - 
    (160*C1*G^3*m^3*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^8) + 
    (32*C2*G^3*m^3*\[ScriptB]^2*Log[r[]])/(9*Pi^3*r[]^8) + 
    (448*G^3*H1*m^3*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^8) - 
    (64*G^3*H2*m^3*\[ScriptB]^2*Log[r[]])/(135*Pi^3*r[]^8) - 
    (112*G^2*m^2*x2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (112*G^2*H1*m^2*x2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (224*G^2*H2*m^2*x2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) - 
    (16*G^2*m^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (16*G^2*H1*m^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*y2^2*\[ScriptB]^2*Log[r[]])/(5*Pi^2*r[]^8) + 
    (8*G^2*m^2*x2^2)/(27*Pi^2*r[]^6) - (32*"\!\(\*SuperscriptBox[SubscriptBox\
[\(\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^2*m^2*x2^2)/(Pi*r[]^6) + 
    (188*G^2*m^2*\[ScriptA]^2)/(225*Pi^2*r[]^6) - 
    (1388*G^2*H1*m^2*\[ScriptA]^2)/(225*Pi^2*r[]^6) + 
    (664*G^2*H2*m^2*\[ScriptA]^2)/(225*Pi^2*r[]^6) - 
    (64*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*\[ScriptA]^2)/(Pi*r[]^6) + (16*G*H1*m*x1^2*\[ScriptA]^2)/
     (3*Pi*r[]^6) - (16*G*H2*m*x1^2*\[ScriptA]^2)/(3*Pi*r[]^6) + 
    (32*C1*G*m*x2^2*\[ScriptA]^2)/(Pi*r[]^6) + (16*G*H1*m*y1^2*\[ScriptA]^2)/
     (3*Pi*r[]^6) - (16*G*H2*m*y1^2*\[ScriptA]^2)/(3*Pi*r[]^6) - 
    (524*G^2*m^2*\[ScriptB]^2)/(225*Pi^2*r[]^6) + 
    (32*C2*G^2*m^2*\[ScriptB]^2)/(3*Pi^2*r[]^6) - 
    (376*G^2*H1*m^2*\[ScriptB]^2)/(225*Pi^2*r[]^6) + 
    (176*G^2*H2*m^2*\[ScriptB]^2)/(75*Pi^2*r[]^6) - 
    (128*"\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalOmega]\), \(2\)], \
\(free\)]\)"*G^2*m^2*\[ScriptB]^2)/(Pi*r[]^6) + (32*C1*G*m*x2^2*\[ScriptB]^2)/
     (Pi*r[]^6) - (32*C2*G*m*x2^2*\[ScriptB]^2)/(Pi*r[]^6) + 
    (16*G*H1*m*x2^2*\[ScriptB]^2)/(3*Pi*r[]^6) - 
    (16*G*H2*m*x2^2*\[ScriptB]^2)/(3*Pi*r[]^6) - 
    (32*G*H1*m*y2^2*\[ScriptB]^2)/(3*Pi*r[]^6) - 
    (16*G*H2*m*y2^2*\[ScriptB]^2)/(3*Pi*r[]^6) + (16*G^2*m^2*x2^2*Log[G*m])/
     (9*Pi^2*r[]^6) - (8*G^2*m^2*\[ScriptA]^2*Log[G*m])/(15*Pi^2*r[]^6) + 
    (8*G^2*H1*m^2*\[ScriptA]^2*Log[G*m])/(15*Pi^2*r[]^6) + 
    (16*G^2*H2*m^2*\[ScriptA]^2*Log[G*m])/(15*Pi^2*r[]^6) - 
    (16*G^2*m^2*\[ScriptB]^2*Log[G*m])/(15*Pi^2*r[]^6) + 
    (16*G^2*H1*m^2*\[ScriptB]^2*Log[G*m])/(15*Pi^2*r[]^6) + 
    (32*G^2*H2*m^2*\[ScriptB]^2*Log[G*m])/(15*Pi^2*r[]^6) - 
    (16*G^2*m^2*x2^2*Log[Pi])/(9*Pi^2*r[]^6) + 
    (8*G^2*m^2*\[ScriptA]^2*Log[Pi])/(15*Pi^2*r[]^6) - 
    (8*G^2*H1*m^2*\[ScriptA]^2*Log[Pi])/(15*Pi^2*r[]^6) - 
    (16*G^2*H2*m^2*\[ScriptA]^2*Log[Pi])/(15*Pi^2*r[]^6) + 
    (16*G^2*m^2*\[ScriptB]^2*Log[Pi])/(15*Pi^2*r[]^6) - 
    (16*G^2*H1*m^2*\[ScriptB]^2*Log[Pi])/(15*Pi^2*r[]^6) - 
    (32*G^2*H2*m^2*\[ScriptB]^2*Log[Pi])/(15*Pi^2*r[]^6) - 
    (32*G^2*m^2*x2^2*Log[r[]])/(9*Pi^2*r[]^6) + 
    (16*G^2*m^2*\[ScriptA]^2*Log[r[]])/(15*Pi^2*r[]^6) - 
    (16*G^2*H1*m^2*\[ScriptA]^2*Log[r[]])/(15*Pi^2*r[]^6) - 
    (32*G^2*H2*m^2*\[ScriptA]^2*Log[r[]])/(15*Pi^2*r[]^6) + 
    (32*G^2*m^2*\[ScriptB]^2*Log[r[]])/(15*Pi^2*r[]^6) - 
    (32*G^2*H1*m^2*\[ScriptB]^2*Log[r[]])/(15*Pi^2*r[]^6) - 
    (64*G^2*H2*m^2*\[ScriptB]^2*Log[r[]])/(15*Pi^2*r[]^6) - 
    (8*G^2*m^2)/(27*Pi^2*r[]^4) + (8*"\!\(\*SuperscriptBox[SubscriptBox[\(\
\[CapitalOmega]\), \(1\)], \(free\)]\)"*G^2*m^2)/(Pi*r[]^4) - 
    (8*C1*G*m*\[ScriptA]^2)/(Pi*r[]^4) - (8*G*H1*m*\[ScriptA]^2)/
     (3*Pi*r[]^4) + (8*G*H2*m*\[ScriptA]^2)/(3*Pi*r[]^4) - 
    (8*C1*G*m*\[ScriptB]^2)/(Pi*r[]^4) + (8*C2*G*m*\[ScriptB]^2)/(Pi*r[]^4) + 
    (4*G*H1*m*\[ScriptB]^2)/(3*Pi*r[]^4) + (8*G*H2*m*\[ScriptB]^2)/
     (3*Pi*r[]^4) - (4*G^2*m^2*Log[G*m])/(9*Pi^2*r[]^4) + 
    (4*G^2*m^2*Log[Pi])/(9*Pi^2*r[]^4) + (8*G^2*m^2*Log[r[]])/
     (9*Pi^2*r[]^4) - (4*G*m)/(3*Pi*r[]^2) + 
    (256*G^3*m^3*x1^2*x2^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x1^2*x2^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x1^2*x2^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x1^2*x2^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2^2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2^2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2^2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2^2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2^4*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2^4*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2^4*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2^4*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) + 
    (256*G^3*m^3*x2^2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^3*r[]^12) - (896*C2*G^3*m^3*x2^2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^12) + 
    (3776*G^3*H1*m^3*x2^2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^12) - (5888*G^3*H2*m^3*x2^2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^12) - 
    (32*G^3*m^3*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (64*G^3*H1*m^3*x1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) - (64*G^3*m^3*x2^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(15*Pi^3*r[]^10) + 
    (896*C1*G^3*m^3*x2^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (1024*G^3*H1*m^3*x2^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (1792*G^3*H2*m^3*x2^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x1^2*x2^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x1^2*x2^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x1^2*x2^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (32*G^3*m^3*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (64*G^3*H1*m^3*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x2^2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x2^2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (608*G^3*m^3*x2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (45*Pi^3*r[]^10) + (896*C1*G^3*m^3*x2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(9*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*x2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (896*G^3*H1*m^3*x2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) + 
    (3968*G^3*H2*m^3*x2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x2^4*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^4*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x2^4*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (32*G^3*m^3*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/(45*Pi^3*r[]^10) + 
    (64*C2*G^3*m^3*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^10) - (1024*G^3*H1*m^3*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(135*Pi^3*r[]^10) - 
    (128*G^3*H2*m^3*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^10) + (64*G^2*m^2*x2^2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^2*H1*m^2*x2^2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^10) - (128*G^2*H2*m^2*x2^2*y2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^10) - 
    (64*G^3*m^3*x2^2*Subscript[\[Gamma], EM])/(27*Pi^3*r[]^8) - 
    (80*C1*G^3*m^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/(9*Pi^3*r[]^8) - 
    (8*G^3*H1*m^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/(27*Pi^3*r[]^8) + 
    (32*G^3*H2*m^3*\[ScriptA]^2*Subscript[\[Gamma], EM])/(27*Pi^3*r[]^8) - 
    (8*G^2*m^2*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (8*G^2*H1*m^2*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*x1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) - (16*G^2*m^2*x2^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (16*G^2*H1*m^2*x2^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (32*G^2*H2*m^2*x2^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) - (8*G^2*m^2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (8*G^2*H1*m^2*y1^2*\[ScriptA]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*y1^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (32*G^3*m^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (45*Pi^3*r[]^8) - (80*C1*G^3*m^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^8) + (16*C2*G^3*m^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (9*Pi^3*r[]^8) + (224*G^3*H1*m^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^8) - (32*G^3*H2*m^3*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (135*Pi^3*r[]^8) - (56*G^2*m^2*x2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (56*G^2*H1*m^2*x2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) + (112*G^2*H2*m^2*x2^2*\[ScriptB]^2*
      Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) - 
    (8*G^2*m^2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (8*G^2*H1*m^2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/(5*Pi^2*r[]^8) + 
    (16*G^2*H2*m^2*y2^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (5*Pi^2*r[]^8) - (16*G^2*m^2*x2^2*Subscript[\[Gamma], EM])/
     (9*Pi^2*r[]^6) + (8*G^2*m^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) - (8*G^2*H1*m^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) - (16*G^2*H2*m^2*\[ScriptA]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) + (16*G^2*m^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) - (16*G^2*H1*m^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) - (32*G^2*H2*m^2*\[ScriptB]^2*Subscript[\[Gamma], EM])/
     (15*Pi^2*r[]^6) + (4*G^2*m^2*Subscript[\[Gamma], EM])/(9*Pi^2*r[]^4)}}}


==> anc/hTree.m <==
{(-2*(-2 + d)*G*(2*m^2*r[]^4 - (H1 + (-2 + d)*H2)*r[]^2*S[-i1, -i10]*
     S[i1, i10] + d*(H1 + (-2 + d)*H2)*R[i1]*R[i10]*S[-i1, i]*S[-i10, -i])*
   \[Rho][])/((-1 + d)*m*r[]^4), (-2*(-2 + d)*G*R[k]*S[i, -k]*\[Rho][])/
  r[]^2, (-2*G*(-(C1*d*(2 - 3*d + d^2)*R[i]*R[j]*S[-i1, -i10]*S[i1, i10]) + 
    r[]^2*(-((2 - 3*d + d^2)*(2*C2 + H1)*S[i, i1]*S[j, -i1]) + 
      (2*m^2*r[]^2 + (-2 + d)*(C1*(-1 + d) + H1 - H2)*S[-i1, -i10]*
         S[i1, i10])*\[Eta][i, j]) + (-2 + d)*d*R[i1]*
     (C2*(-1 + d)*R[j]*S[i, i10]*S[-i1, -i10] + C2*(-1 + d)*R[i]*S[-i1, -i10]*
       S[j, i10] + R[i10]*((-1 + d)*H1*S[i, -i1]*S[j, -i10] + 
        (-H1 + H2)*S[-i1, i2]*S[-i10, -i2]*\[Eta][i, j])))*\[Rho][])/
  ((-1 + d)*m*r[]^4)}

